BCFW recursion for TMD parton scattering

We investigate the application of the BCFW recursion relation to scattering amplitudes with one off-shell particle in a Yang-Mills theory with fermions. We provide a set of conditions of applicability of the BCFW recursion, stressing some important differences with respect to the pure on-shell case. We show how the formulas for Maximally-Helicity-Violating (MHV) configurations with any number of partons, which are well known in the fully on-shell case, are generalized to this kinematic regime. We also derive analytic expressions for all the helicity configurations of the 5-point color-stripped tree-level amplitudes for any of the partons being off the mass shell.

==> Notebook/Notebook_Amplitudes_1off.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    336240,       8246]
NotebookOptionsPosition[    328542,       8015]
NotebookOutlinePosition[    328927,       8032]
CellTagsIndexPosition[    328884,       8029]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.632225720308138*^9, 3.63222572324572*^9}, {
  3.6332856812652893`*^9, 3.633285682581036*^9}, {3.643962138382152*^9, 
  3.6439621389739017`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", "   ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "In", " ", "this", " ", "notebook", " ", "we", " ", "provide", " ", "the",
      " ", "explicit", " ", "form", " ", "of", " ", "the", " ", "independent",
      " ", "4", " ", "AND", " ", "5", " ", "point", " ", "amplitudes", "  ", 
     "\[IndentingNewLine]", " ", "for", " ", "parton", " ", "scattering", " ",
      "with", " ", "1", " ", "off"}], "-", 
    RowBox[{"shell", " ", 
     RowBox[{"particles", ".", " ", "\[IndentingNewLine]", "Amplitudes"}], 
     " ", "with", " ", "off"}], "-", 
    RowBox[{
    "shell", " ", "gluons", " ", "were", " ", "computed", " ", "in", " ", 
     RowBox[{"A", ".", " ", "van"}], " ", "Hamren"}]}], ",", " ", 
   RowBox[{"JHEP", " ", "1407", " ", 
    RowBox[{"(", "2014", ")"}], " ", "138.", "\[IndentingNewLine]", "  ", 
    "Amplitudes", " ", "with", " ", "a", " ", "quark", " ", "pair", " ", 
    "were", " ", "computed", " ", "in", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"1504.00315", "."}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.638010981706352*^9, 3.6380110527110853`*^9}, {
   3.63801109650483*^9, 3.6380111069337463`*^9}, {3.6380117456238937`*^9, 
   3.638011880707144*^9}, {3.643696402865347*^9, 3.6436964462157907`*^9}, {
   3.643698406514964*^9, 3.643698423298957*^9}, {3.643708289428299*^9, 
   3.643708292416457*^9}, 3.643709532000341*^9, {3.643982656848351*^9, 
   3.6439826617838783`*^9}, {3.644038739093526*^9, 3.644038740941432*^9}, {
   3.644038815874119*^9, 3.644038818290224*^9}, {3.6440392542158747`*^9, 
   3.644039429456463*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", "  ", 
  RowBox[{
  "The", " ", "interested", " ", "user", " ", "can", " ", "find", " ", "this",
    " ", "notebook", " ", "useful", " ", "to", " ", "get", " ", "explicit", 
   " ", "numerical", " ", "results", " ", "\[IndentingNewLine]", " ", "at", 
   " ", "phase", " ", "space", " ", "points", " ", "generated", " ", "with", 
   " ", "the", " ", "routine", " ", "we", " ", "introduce", " ", "and", " ", 
   "explain", " ", "in", " ", "PART", " ", "3."}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6440394330721703`*^9, 3.6440394542473927`*^9}, {
   3.644124255763257*^9, 3.6441242558270693`*^9}, 3.644124315551949*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**"}], "*", 
     RowBox[{"**", "**", "**", " ", "PART"}], " ", "1"}], ":", " ", 
    RowBox[{"VECTORS", " ", "AND", " ", 
     RowBox[{"SPINORS", " ", "**", "**", "**", "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**"}]}]}], "****************)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "****)"}]}]], "Input",
 CellChangeTimes->{{3.6437095463047523`*^9, 3.6437096321882067`*^9}, {
   3.643710171752379*^9, 3.643710241237349*^9}, {3.644059345617918*^9, 
   3.64405936002215*^9}, 3.644124273394977*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "following", " ", "lines", " ", "introduce", " ", "the", " ", 
   "needed", " ", "symbolic", " ", "structures"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6439794933673563`*^9, 3.643979503670327*^9}, {
  3.6440391652995253`*^9, 3.6440391663637543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Metric", " ", "tensor", " ", "for", " ", "Minkowski", " ", "space", " ", 
    "with", " ", 
    RowBox[{"(", 
     RowBox[{"+", 
      RowBox[{",", 
       RowBox[{"-", 
        RowBox[{",", 
         RowBox[{"-", 
          RowBox[{",", "-"}]}]}]}]}]}], ")"}], " ", "signature"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Mink", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.621749605934362*^9, 3.621749656175033*^9}, 
   3.621750692763291*^9, 3.62176372775893*^9, 3.621768486584486*^9, {
   3.643707922888565*^9, 3.643707933414795*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Metric", " ", "tensor", " ", "for", " ", "the", " ", "2"}], "-", 
    
    RowBox[{
    "dimensional", " ", "space", " ", "of", " ", "Weyl", " ", "spinors"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"eps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6216000380471497`*^9, 3.621600055218276*^9}, {
  3.621601719855966*^9, 3.621601722957533*^9}, {3.6217495725243587`*^9, 
  3.621749600624082*^9}, {3.6380113101128473`*^9, 3.6380113180943604`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "work", " ", "only", " ", "with", " ", "covariant", " ", 
    "vectors", " ", 
    RowBox[{"(", 
     RowBox[{"upper", " ", "indices"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "and", " ", "let", " ", "proper", " ", "insertions", " ", "of", " ", "the",
     " ", "Minkowski", " ", "metric", " ", "account", " ", "for", " ", 
    "contravariant", " ", "ones"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6216789362509623`*^9, 3.6216789764184437`*^9}, {
  3.6216807934600687`*^9, 3.621680793987927*^9}, {3.6217496715828114`*^9, 
  3.6217496875029383`*^9}, {3.6217502857595463`*^9, 3.621750290855546*^9}, {
  3.621751042843851*^9, 3.621751055515567*^9}, {3.621760321265115*^9, 
  3.6217603407380238`*^9}, {3.6380111218791237`*^9, 3.638011135642961*^9}, {
  3.638011362756927*^9, 3.6380113632849197`*^9}, {3.6440391782030287`*^9, 
  3.6440391961861267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Properties", " ", "of", " ", "momenta"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mom", "[", "a", "]"}], "+", 
     RowBox[{"mom", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom0", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mom", "[", "a", "]"}], "+", 
     RowBox[{"mom", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom1", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mom", "[", "a", "]"}], "+", 
     RowBox[{"mom", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom2", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mom", "[", "a", "]"}], "+", 
     RowBox[{"mom", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom3", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mom", "[", "a", "]"}], "+", 
     RowBox[{"mom", "[", "b", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6217499247177963`*^9, 3.621749941269772*^9}, {
   3.621749976991127*^9, 3.621750038545314*^9}, {3.621750273751247*^9, 
   3.62175030590383*^9}, {3.6217503526339912`*^9, 3.6217503689021*^9}, {
   3.621758989647129*^9, 3.621759029310957*^9}, {3.6322253684794407`*^9, 
   3.632225420048085*^9}, {3.638011651331767*^9, 3.63801169237817*^9}, {
   3.643707957821829*^9, 3.643707969677216*^9}, 3.643964554289789*^9, {
   3.643964644067688*^9, 3.643964666779439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mom", "[", "a_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mom0", "[", "a", "]"}], ",", 
     RowBox[{"mom1", "[", "a", "]"}], ",", 
     RowBox[{"mom2", "[", "a", "]"}], ",", 
     RowBox[{"mom3", "[", "a", "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "User", " ", "interface", " ", "appearance", " ", "of", " ", "the", " ", 
    "momentum", " ", "components"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"mom0", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"Superscript", "[", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"a", ",", "StandardForm"}], "]"}], ",", 
      RowBox[{"ToString", "[", "0", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"mom1", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"Superscript", "[", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"a", ",", "StandardForm"}], "]"}], ",", 
      RowBox[{"ToString", "[", "1", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"mom2", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"Superscript", "[", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"a", ",", "StandardForm"}], "]"}], ",", 
      RowBox[{"ToString", "[", "2", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"mom3", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"Superscript", "[", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"a", ",", "StandardForm"}], "]"}], ",", 
      RowBox[{"ToString", "[", "3", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.621750126268291*^9, 3.621750181549836*^9}, {
  3.6217503454264927`*^9, 3.621750347434239*^9}, {3.6437079494793177`*^9, 
  3.6437079754212217`*^9}, {3.6439548622221537`*^9, 3.643954868884762*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Left", "-", " ", 
    RowBox[{"and", " ", "right"}], "-", 
    RowBox[{
    "handed", " ", "Weyl", " ", "spinors", " ", "for", " ", "a", " ", "given",
      " ", "momentum", " ", "\"\<a\>\""}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Lhws", "[", "a_", "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"mom0", "[", "a", "]"}], "+", 
           RowBox[{"mom3", "[", "a", "]"}]}], "]"}], ")"}], 
        FractionBox["1", "2"]]], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"mom1", "[", "a", "]"}]}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"mom2", "[", "a", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"mom0", "[", "a", "]"}], "+", 
         RowBox[{"mom3", "[", "a", "]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rhws", "[", "a_", "]"}], "=", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"mom0", "[", "a", "]"}], "+", 
           RowBox[{"mom3", "[", "a", "]"}]}], "]"}], ")"}], 
        FractionBox["1", "2"]], 
       RowBox[{
        RowBox[{"mom0", "[", "a", "]"}], "+", 
        RowBox[{"mom3", "[", "a", "]"}]}]], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"mom0", "[", "a", "]"}], "+", " ", 
         RowBox[{"mom3", "[", "a", "]"}]}], ",", 
        RowBox[{
         RowBox[{"mom1", "[", "a", "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"mom2", "[", "a", "]"}]}]}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.621680766098637*^9, 3.6216807707548113`*^9}, {
   3.621681197270486*^9, 3.62168126904528*^9}, {3.6216830516430597`*^9, 
   3.621683051745709*^9}, {3.62168650220304*^9, 3.621686588963756*^9}, {
   3.621686697544271*^9, 3.62168671297541*^9}, {3.621686917236566*^9, 
   3.621686921839579*^9}, {3.6216871485567913`*^9, 3.621687185620541*^9}, {
   3.621746625806365*^9, 3.621746627527495*^9}, {3.621747328794351*^9, 
   3.62174733049839*^9}, {3.621750379100541*^9, 3.621750423701294*^9}, 
   3.621750480429933*^9, {3.621759061049078*^9, 3.621759061688436*^9}, {
   3.622896252121748*^9, 3.622896275505658*^9}, {3.632224932390934*^9, 
   3.6322249403319902`*^9}, 3.632232468522229*^9, {3.638011729849408*^9, 
   3.6380117310169563`*^9}, {3.6437079864533863`*^9, 3.643707991502866*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"...", "and", " ", "their", " ", "duals"}], ",", " ", 
    RowBox[{"of", " ", 
     RowBox[{
      RowBox[{"course", " ", "!!"}], "!"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Lhwsd", "[", "a_", "]"}], "=", 
     RowBox[{"eps", ".", 
      RowBox[{"Lhws", "[", "a", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Rhwsd", "[", "a_", "]"}], "=", 
     RowBox[{
      RowBox[{"Rhws", "[", "a", "]"}], ".", "eps"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.621680726429595*^9, 3.621680760627021*^9}, {
  3.621687067768367*^9, 3.621687068144451*^9}, {3.621747472011579*^9, 
  3.621747473683526*^9}, {3.643707998507924*^9, 3.6437079987584677`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Joining", " ", "Weyl", " ", "spinors", " ", "we", " ", "create", " ", 
   "Dirac", " ", "spinors"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.621746695586687*^9, 3.621746699726551*^9}, {
   3.621747303918631*^9, 3.6217473216954823`*^9}, {3.62174736332055*^9, 
   3.621747466763434*^9}, 3.6322324929046288`*^9, {3.632232656512086*^9, 
   3.632232673783491*^9}, 3.6380109701542063`*^9, {3.638011176571228*^9, 
   3.638011187218514*^9}, {3.643708007379484*^9, 3.643708030409637*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Lhds", "[", "a_", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Lhws", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rhds", "[", "a_", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"Rhws", "[", "a", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Lhdsd", "[", "a_", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Lhwsd", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Rhdsd", "[", "a_", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"Rhwsd", "[", "a", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.621747517159308*^9, 3.6217476218161173`*^9}, {
  3.622896610718874*^9, 3.622896618296462*^9}, {3.632232485657271*^9, 
  3.6322324989101954`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "Now"}], " ", "we", " ", "introduce", " ", "the", " ", 
   "Pauli", " ", "contravariant", " ", "matrices"}], " ", "***)"}]], "Input",
 CellChangeTimes->{{3.621747845171769*^9, 3.62174787492629*^9}, {
  3.6217481666222887`*^9, 3.621748178790756*^9}, {3.6322325076488657`*^9, 
  3.632232509520692*^9}, {3.638011196690435*^9, 3.6380112084659157`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.621747879696628*^9, 3.62174788688628*^9}, {
  3.6217481806385508`*^9, 3.621748234279626*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Sigma]0", ",", "\[Sigma]1", ",", "\[Sigma]2", ",", "\[Sigma]3"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621748725019476*^9, 3.621748751702281*^9}, 
   3.621759171481863*^9, 3.621768504160438*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "use", " ", "Pauli", " ", "matrices", " ", "to", " ", "create", 
    " ", "Dirac", " ", "contravariant", " ", "matrices", " ", "in", " ", 
    "the", " ", "Weyl", " ", "representation"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "this", " ", "aim"}], ",", " ", 
    RowBox[{
    "we", " ", "need", " ", "the", " ", "2", "x2", " ", "null", " ", "matrix",
      " ", "proves", " ", "useful"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"null2x2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]0", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"null2x2", ",", "\[Sigma]0", ",", "2"}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{"\[Sigma]0", ",", "null2x2", ",", "2"}], "]"}], ",", "1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]1", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"null2x2", ",", "\[Sigma]1", ",", "2"}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"-", "\[Sigma]1"}], ",", "null2x2", ",", "2"}], "]"}], ",", 
       "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]2", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"null2x2", ",", "\[Sigma]2", ",", "2"}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"-", "\[Sigma]2"}], ",", "null2x2", ",", "2"}], "]"}], ",", 
       "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]3", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"null2x2", ",", "\[Sigma]3", ",", "2"}], "]"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"-", "\[Sigma]3"}], ",", "null2x2", ",", "2"}], "]"}], ",", 
       "1"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.621748288739043*^9, 3.621748367765987*^9}, {
   3.621748555961972*^9, 3.621748622507916*^9}, {3.6437080605791197`*^9, 
   3.6437080717296867`*^9}, 3.643962194685622*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SuperscriptBox["\[Gamma]", "\[Mu]"], " ", "vector"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "=", 
     RowBox[{"{", 
      RowBox[{
      "\[Gamma]0", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", "\[Gamma]3"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Gamma]5", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]5", "=", 
     RowBox[{"I", " ", 
      RowBox[{
      "\[Gamma]0", ".", "\[Gamma]1", ".", "\[Gamma]2", ".", "\[Gamma]3"}]}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6437080763928623`*^9, 3.643708091351116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "It", " ", "is", " ", "convenient", " ", "to", " ", "introduce", " ", 
    "symbols", " ", "for", " ", "scalar", " ", "products", " ", "of", " ", 
    "Weyl", " ", "spinors"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"L", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", "a", "]"}], "<>", 
      RowBox[{"ToString", "[", "\"\<]\>\"", "]"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", "a", "]"}], "\[Equal]", "1"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"R", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", "a", "]"}], "<>", 
      RowBox[{"ToString", "[", "\"\<>\>\"", "]"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", "a", "]"}], "\[Equal]", "1"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.622786547466034*^9, 3.622786610864696*^9}, {
   3.622786661969902*^9, 3.62278666976187*^9}, {3.62313043342148*^9, 
   3.6231304470143967`*^9}, 3.623130496518867*^9, {3.623130596464159*^9, 
   3.6231305968887033`*^9}, {3.632225945451271*^9, 3.632225964603251*^9}, {
   3.63283226595468*^9, 3.632832286928329*^9}, {3.643708105496414*^9, 
   3.643708116448276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "the", " ", "proper", " ", 
    RowBox[{"(", "anti", ")"}], "symmetries"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"L", "[", 
       RowBox[{"b", ",", "a"}], "]"}]}], "/;", 
     RowBox[{"!", 
      RowBox[{"OrderedQ", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"R", "[", 
       RowBox[{"b", ",", "a"}], "]"}]}], "/;", 
     RowBox[{"!", 
      RowBox[{"OrderedQ", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.632832334652073*^9, 3.632832363772044*^9}, {
  3.63283239386651*^9, 3.6328323966580343`*^9}, {3.643708121879756*^9, 
  3.643708135838799*^9}, {3.6439646954410553`*^9, 3.643964696904562*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", "   ", 
  RowBox[{
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "transverse", " ", "momentum", 
    " ", "scalar", " ", "coefficients"}], ",", " ", 
   RowBox[{"\[Kappa]", " ", "and", " ", 
    SuperscriptBox["\[Kappa]", "*"]}], ",", " ", "\[IndentingNewLine]", "   ", 
   RowBox[{
    RowBox[{"as", " ", "functions", " ", "of", " ", "the", " ", "off"}], "-", 
    
    RowBox[{
    "shell", " ", "momentum", " ", "k", " ", "and", " ", "the", " ", 
     "longitudinal", " ", "momentum", " ", 
     RowBox[{"kl", ".", "\[IndentingNewLine]", "The"}], " ", "independence", 
     " ", "of", " ", "\[Kappa]", " ", "and", " ", 
     SuperscriptBox["\[Kappa]", "*"], " ", "from", " ", "the", " ", 
     "auxiliary", " ", "light"}], "-", 
    RowBox[{
    "like", " ", "momentum", " ", "allows", " ", "us", " ", "to", " ", "pick",
      " ", "up", " ", "a", " ", "very", " ", "simple", " ", 
     RowBox[{"one", "."}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.632222412856287*^9, 3.632222449495813*^9}, {
  3.6322227480573483`*^9, 3.632222761943961*^9}, {3.632224676091879*^9, 
  3.63222471278762*^9}, {3.6322251630404587`*^9, 3.632225189096304*^9}, {
  3.6322255114143677`*^9, 3.6322255147900467`*^9}, {3.632232347618626*^9, 
  3.6322323868097153`*^9}, {3.6324845800081463`*^9, 3.632484699843878*^9}, {
  3.643708196156672*^9, 3.643708233051074*^9}, {3.643962200635036*^9, 
  3.643962201331747*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Appearance", " ", "for", " ", "the", " ", "antiquark", " ", "and", " ", 
    "the", " ", "momenta", " ", "symbols"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"qb", ":=", 
    RowBox[{"OverBar", "[", "q", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "pq", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"q", ",", "StandardForm"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "pqb", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"qb", ",", "StandardForm"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Notice", " ", "that", " ", "k", " ", "is", " ", "ALWAYS", " ", "the", 
      " ", "momentum", " ", "of", " ", "the", " ", "the", " ", "off"}], "-", 
     RowBox[{
     "shell", " ", "particle", " ", "and", " ", "kl", " ", "its", " ", 
      "longitudinal", " ", "component"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "kl", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"k", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"l", ",", "StandardForm"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "p1", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", "\"\<1\>\""}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "p2", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", "\"\<2\>\""}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "p3", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", "\"\<3\>\""}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "p4", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", "\"\<4\>\""}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", "p5", "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"p", ",", "\"\<5\>\""}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.643962297529648*^9, 3.6439623144770193`*^9}, {
   3.643962358538842*^9, 3.643962374649796*^9}, {3.643970241382427*^9, 
   3.643970270172721*^9}, 3.643970614698538*^9, {3.643970702286598*^9, 
   3.643970814985199*^9}, {3.643971092585989*^9, 3.643971113825583*^9}, {
   3.643972247812224*^9, 3.643972250683844*^9}, {3.643972702414364*^9, 
   3.643972710332079*^9}, {3.643972768175418*^9, 3.643972772790897*^9}, {
   3.644042083546165*^9, 3.6440421281519814`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "App", " ", "stands", " ", "for", " ", "\"\<Appearance\>\"", " ", "and", 
    " ", "this", " ", "function", " ", "is", " ", "used", " ", "to", " ", 
    "avoid", " ", "the", " ", "\"\<p\>\"", " ", "letter", " ", "in", " ", 
    "the", " ", "spinor", " ", "representation"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AppList1", "=", 
     RowBox[{"{", 
      RowBox[{
      "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "pq", ",", "pqb",
        ",", "pg", ",", "kl"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppList2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "q", ",", "qb", ",", 
       "g", ",", "kl"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6439724731934633`*^9, 3.643972533707062*^9}, {
  3.643972640608221*^9, 3.64397267432275*^9}, {3.6439727355340443`*^9, 
  3.643972752213057*^9}, {3.64397334586841*^9, 3.643973349036237*^9}, {
  3.64397383665385*^9, 3.643973838778167*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppSpinor", "[", "p_", "]"}], ":=", 
  RowBox[{"ToString", "[", 
   RowBox[{
    RowBox[{"AppList2", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"AppList1", ",", "p"}], "]"}], "//", "Flatten"}], ")"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "StandardForm"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.643972451290636*^9, 3.6439724799802113`*^9}, {
  3.643972540634391*^9, 3.643972609961875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "User", " ", "interface", " ", "appearance", " ", "of", " ", "spinor", " ",
     "products"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", "\[IndentingNewLine]", "   ", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"L", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"\"\<[\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"a", ",", "StandardForm"}], "]"}], "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"b", ",", "StandardForm"}], "]"}], "<>", "\"\<]\>\""}], 
      "\[IndentingNewLine]", 
      RowBox[{"Format", "[", 
       RowBox[{"R", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "]"}]}], ":=", 
     RowBox[{"\"\<<\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"a", ",", "StandardForm"}], "]"}], "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"b", ",", "StandardForm"}], "]"}], "<>", "\"\<>\>\""}]}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"L", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
    RowBox[{"\"\<[\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "a", "]"}], "<>", 
     RowBox[{"AppSpinor", "[", "b", "]"}], "<>", "\"\<]\>\""}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"R", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
    RowBox[{"\"\<<\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "a", "]"}], "<>", 
     RowBox[{"AppSpinor", "[", "b", "]"}], "<>", "\"\<>\>\""}]}]}]}]], "Input",\

 CellChangeTimes->{{3.63283240463558*^9, 3.632832425528997*^9}, {
  3.6437081453429337`*^9, 3.643708154894988*^9}, {3.6439538485279617`*^9, 
  3.643953878262102*^9}, {3.643954028871788*^9, 3.643954039496489*^9}, {
  3.643972862141509*^9, 3.6439728682667007`*^9}, {3.6439731332049227`*^9, 
  3.643973202433856*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "User", " ", "interface", " ", "appearance", " ", "of", " ", "the", " ", 
     "transverse", " ", "momentum", " ", "coefficients"}], ",", " ", 
    RowBox[{"as", " ", "in", " ", "the", " ", "paper"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"a_", ",", "k_", ",", "kl_"}], "]"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\"\<\[Kappa]\>\"", ",", 
      RowBox[{"AppSpinor", "[", "a", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"a_", ",", "k_", ",", "kl_"}], "]"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(\[Kappa]\), \(*\)]\)\>\"", ",", 
      RowBox[{"AppSpinor", "[", "a", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6439094367211943`*^9, 3.64390944706474*^9}, {
  3.64397361468548*^9, 3.643973629093974*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fundamental", " ", "property", " ", "and", " ", "user", " ", "interface", 
    " ", "appearance", " ", "of", " ", "slashed", " ", "momenta"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Sl", "[", 
     RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sl", "[", "a", "]"}], "+", 
     RowBox[{"Sl", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"Sl", "[", "p_", "]"}], "]"}], ":=", 
     RowBox[{"Overlay", "[", 
      RowBox[{"{", 
       RowBox[{"\"\</\>\"", ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"p", ",", "StandardForm"}], "]"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.643909908923098*^9, 3.643910009670927*^9}, {
  3.6439100443588743`*^9, 3.643910082693191*^9}, {3.6439101749235497`*^9, 
  3.643910274960229*^9}, {3.643910364269393*^9, 3.643910364652544*^9}, {
  3.643949682632698*^9, 3.6439496844470787`*^9}, {3.643949721837564*^9, 
  3.64394973637245*^9}, {3.6439498362973433`*^9, 3.643949861382347*^9}, {
  3.643949963018446*^9, 3.643949996312879*^9}, {3.643950027014962*^9, 
  3.6439500284324913`*^9}, {3.643954660257205*^9, 3.643954662965156*^9}, {
  3.6439728842280617`*^9, 3.643972912473155*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "User", " ", "interface", " ", "appearance", " ", "of", " ", "a", " ", 
    "squared", " ", "momentum"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Sq", "[", "p_Symbol", "]"}], "]"}], ":=", 
    RowBox[{"Superscript", "[", 
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{"p", ",", "StandardForm"}], "]"}], ",", "\"\<2\>\""}], "]"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Sq", "[", "p_Plus", "]"}], "]"}], ":=", 
    RowBox[{"Superscript", "[", 
     RowBox[{
      RowBox[{"\"\<(\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"p", ",", "StandardForm"}], "]"}], "<>", "\"\<)\>\""}], ",", 
      "\"\<2\>\""}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6439500336704197`*^9, 3.643950125274263*^9}, {
  3.6439501563372803`*^9, 3.643950218990781*^9}, {3.643954788450012*^9, 
  3.643954795652384*^9}, {3.643972916257098*^9, 3.643972930304823*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", "  ", 
   RowBox[{
   "User", " ", "interface", " ", "appearance", " ", "of", " ", "three", " ", 
    "structures", " ", "appearing", " ", "frequently", " ", "in", " ", "the", 
    " ", 
    RowBox[{"results", ":", "\[IndentingNewLine]", 
     RowBox[{
     "1", " ", "slashed", " ", "momentum", " ", "or", " ", "the", " ", 
      "product", " ", "of", " ", "2", " ", 
      RowBox[{"(", "3", ")"}], " ", "slashed", " ", "momenta", " ", 
      "sanwiched", " ", "between", " ", "2", " ", 
      RowBox[{"spinors", "."}]}]}]}], "\[IndentingNewLine]", " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Sand", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
    RowBox[{"\"\<<\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "a", "]"}], "<>", "\"\<|\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<|\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "c", "]"}], "<>", "\"\<]\>\""}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Sand2R", "[", 
      RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "c_"}], "]"}], "]"}], ":=", 
    RowBox[{"\"\<<\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "a", "]"}], "<>", "\"\<|\>\"", "<>", 
     "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b1", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b2", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<|\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "c", "]"}], "<>", "\"\<>\>\""}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Sand2L", "[", 
      RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "c_"}], "]"}], "]"}], ":=", 
    RowBox[{"\"\<[\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "a", "]"}], "<>", "\"\<|\>\"", "<>", 
     "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b1", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b2", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<|\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "c", "]"}], "<>", "\"\<]\>\""}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Sand3", "[", 
      RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "b3_", ",", "c_"}], "]"}], 
     "]"}], ":=", 
    RowBox[{"\"\<<\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "a", "]"}], "<>", "\"\<|\>\"", "<>", 
     "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b1", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b2", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<(\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Sl", "[", "b3", "]"}], ",", "StandardForm"}], "]"}], "<>", 
     "\"\<)\>\"", "<>", "\"\<|\>\"", "<>", 
     RowBox[{"AppSpinor", "[", "c", "]"}], "<>", "\"\<]\>\""}]}]}]}]], "Input",\

 CellChangeTimes->{{3.643910527549926*^9, 3.64391057219825*^9}, {
   3.643910657361958*^9, 3.64391067265766*^9}, {3.643911376491012*^9, 
   3.643911459057817*^9}, {3.6439502941245613`*^9, 3.6439503099788113`*^9}, {
   3.643950571631631*^9, 3.6439505720048943`*^9}, {3.643954687457779*^9, 
   3.643954707361985*^9}, {3.643962401395319*^9, 3.643962430913516*^9}, {
   3.643962709121931*^9, 3.643962882499774*^9}, {3.643962921570451*^9, 
   3.643963044945231*^9}, {3.643963173074606*^9, 3.64396319456161*^9}, 
   3.643965311074643*^9, {3.643968275981192*^9, 3.643968300936739*^9}, {
   3.64396846475031*^9, 3.643968464981876*^9}, {3.643972933909255*^9, 
   3.643973023800336*^9}, {3.643973255484088*^9, 3.6439733043142567`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
  "EXPLICIT", " ", "OBJECTS", " ", "TO", " ", "BE", " ", "USED", " ", "FOR", 
   " ", "NUMERICAL", " ", "EVALUATION", " ", "INSTEAD", " ", "OF", " ", "THE",
    " ", "SYMBOLIC", " ", "EXPRESSIONS", " ", "ABOVE"}], " ", 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.643910420308611*^9, 3.643910440255967*^9}, {
  3.643961751723439*^9, 3.643961751802435*^9}, {3.6439730498367662`*^9, 
  3.6439730781720324`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Slashed", " ", 
     RowBox[{"(", "Sl", ")"}], " ", "p"}], "-", "momentum"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Slash", "[", "p_", "]"}], ":=", 
     RowBox[{
      RowBox[{"mom", "[", "p", "]"}], ".", "Mink", ".", "\[Gamma]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Squared", " ", 
      RowBox[{"(", "Sq", ")"}], " ", "p"}], "-", "momentum"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Squar", "[", "p_", "]"}], ":=", 
     RowBox[{
      RowBox[{"mom", "[", "p", "]"}], ".", "Mink", ".", 
      RowBox[{"mom", "[", "p", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{" ", 
     RowBox[{"\"\<Sandwich\>\"", " ", 
      RowBox[{"(", "Sand", ")"}], " ", "of", " ", "different", " ", 
      "helicity", " ", "spinors", " ", "and", " ", "1", " ", "slashed", " ", 
      RowBox[{"momentum", ":", " ", 
       RowBox[{
        RowBox[{"<", "a"}], "|", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "\[Mu]"], 
         SubscriptBox["b", "\[Mu]"]}], "|", "c"}]}]}], "]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sandwich", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Rhdsd", "[", "a", "]"}], ".", 
      RowBox[{"Slash", "[", "b", "]"}], ".", 
      RowBox[{"Lhds", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\"\<Sandwich\>\"", " ", 
     RowBox[{"(", "Sand", ")"}], " ", "of", " ", "equal", " ", "helicity", 
     " ", "spinors", " ", "and", " ", "2", " ", "slashed", " ", 
     RowBox[{"momenta", ":", " ", 
      RowBox[{
       RowBox[{"<", "a"}], "|", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Mu]"], 
        SubscriptBox["b1", "\[Mu]"], " ", 
        SuperscriptBox["\[Gamma]", "\[Nu]"], 
        SubscriptBox["b2", "\[Nu]"]}], "|", 
       RowBox[{
        RowBox[{"c", ">"}], "..."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sandwich2R", "[", 
      RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Rhdsd", "[", "a", "]"}], ".", 
      RowBox[{"Slash", "[", "b1", "]"}], ".", 
      RowBox[{"Slash", "[", "b2", "]"}], ".", 
      RowBox[{"Rhds", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"...", 
     RowBox[{"or", " ", "[", 
      RowBox[{"a", "|", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "\[Mu]"], 
        SubscriptBox["b1", "\[Mu]"], " ", 
        SuperscriptBox["\[Gamma]", "\[Nu]"], 
        SubscriptBox["b2", "\[Nu]"]}], "|", "c"}], "]"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sandwich2L", "[", 
      RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Lhdsd", "[", "a", "]"}], ".", 
      RowBox[{"Slash", "[", "b1", "]"}], ".", 
      RowBox[{"Slash", "[", "b2", "]"}], ".", 
      RowBox[{"Lhds", "[", "c", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{" ", 
     RowBox[{"\"\<Sandwich\>\"", " ", 
      RowBox[{"(", "Sand", ")"}], " ", "of", " ", "different", " ", 
      "helicity", " ", "spinors", " ", "and", " ", "3", " ", "slashed", " ", 
      RowBox[{"momenta", ":", " ", 
       RowBox[{
        RowBox[{"<", "a"}], "|", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "\[Mu]"], 
         SubscriptBox["b1", "\[Mu]"], " ", 
         SuperscriptBox["\[Gamma]", "\[Nu]"], 
         SubscriptBox["b2", "\[Nu]"], " ", 
         SuperscriptBox["\[Gamma]", "\[Lambda]"], 
         SubscriptBox["b3", "\[Lambda]"]}], "|", "c"}]}]}], "]"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sandwich3", "[", 
      RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "b3_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Rhdsd", "[", "a", "]"}], ".", 
      RowBox[{"Slash", "[", "b1", "]"}], ".", 
      RowBox[{"Slash", "[", "b2", "]"}], ".", 
      RowBox[{"Slash", "[", "b3", "]"}], ".", 
      RowBox[{"Lhds", "[", "c", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.632222772480567*^9, 3.632222777431823*^9}, {
   3.632223225789756*^9, 3.632223236869851*^9}, {3.632828572925077*^9, 
   3.632828573361641*^9}, {3.638011346133534*^9, 3.638011346736947*^9}, {
   3.638012201088417*^9, 3.6380122204718*^9}, {3.6437084259231377`*^9, 
   3.643708445303437*^9}, {3.643709070075047*^9, 3.643709074443246*^9}, {
   3.643909514127355*^9, 3.643909514895212*^9}, {3.643909951897683*^9, 
   3.643909955773302*^9}, {3.643910158003112*^9, 3.643910161959516*^9}, {
   3.643910201281467*^9, 3.643910203433516*^9}, {3.6439544967388353`*^9, 
   3.6439544970462217`*^9}, {3.64396261080641*^9, 3.643962627615756*^9}, {
   3.6439630788004007`*^9, 3.643963094807438*^9}, 3.6439631550606003`*^9, {
   3.643963200089861*^9, 3.643963215136779*^9}, {3.6439639788648663`*^9, 
   3.643964059947588*^9}, {3.6439663389440393`*^9, 3.6439663546823263`*^9}, {
   3.643966412665929*^9, 3.64396641573691*^9}, {3.6439666216474133`*^9, 
   3.6439666299351788`*^9}, {3.643966760640481*^9, 3.643966765999238*^9}, {
   3.643966873812524*^9, 3.643966882649993*^9}, 3.6439671601068897`*^9, {
   3.64396719620254*^9, 3.643967211688139*^9}, {3.6439674505810738`*^9, 
   3.643967452804905*^9}, {3.643968309275635*^9, 3.643968413614111*^9}, 
   3.643968470575316*^9, {3.64397309014391*^9, 3.643973101358417*^9}, {
   3.644139907814399*^9, 3.644139926926709*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Scalar", " ", "coefficients", " ", "for", " ", "the", " ", "transverse", 
    " ", "momentum"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"Notice", " ", "that"}], ",", " ", 
    RowBox[{
    "being", " ", "they", " ", "independent", " ", "from", " ", "the", " ", 
     "lightlike", " ", "momentum"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "have", " ", "the", " ", "freedom", " ", "to", " ", "choose", 
      " ", 
      SuperscriptBox["q", "\[Mu]"]}], "=", 
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1"}], ")"}]}], ",", "  ", 
    RowBox[{
     RowBox[{
     "unless", " ", "the", " ", "corresponding", " ", "longitudinal", " ", 
      "component", " ", "of", " ", "the", " ", "lighlike", " ", "part", " ", 
      "of", " ", "the", " ", "off", " ", "shell", " ", "particle", " ", 
      "momentum", " ", "is", " ", "\[IndentingNewLine]", "orthogonal", " ", 
      "to", " ", 
      RowBox[{"q", ":", " ", 
       RowBox[{"q", ".", 
        SubscriptBox["k", "l"]}]}]}], "=", 
     RowBox[{
     "0.", " ", "\[IndentingNewLine]", "This", " ", "is", " ", "not", " ", 
      "possible", " ", "in", " ", "our", " ", "framework"}]}], ",", " ", 
    RowBox[{
    "because", " ", "the", " ", "lightlike", " ", "part", " ", "of", " ", 
     "the", " ", "momentum", " ", "is", " ", "always", " ", 
     RowBox[{
      SubscriptBox["k", "l"], "~", 
      RowBox[{"(", 
       RowBox[{"a", ",", "a", ",", "0", ",", "0"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "a"}], "\[NotEqual]", "0"}]}], " ", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"kappa", "[", 
      RowBox[{"k_", ",", "kl_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Rhdsd", "[", "q", "]"}], ".", 
         RowBox[{"Slash", "[", "k", "]"}], ".", 
         RowBox[{"Lhds", "[", "kl", "]"}]}], 
        RowBox[{
         RowBox[{"Rhdsd", "[", "q", "]"}], ".", 
         RowBox[{"Rhds", "[", "kl", "]"}]}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mom0", "[", "q", "]"}], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"mom1", "[", "q", "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"mom2", "[", "q", "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"mom3", "[", "q", "]"}], "\[Rule]", "1"}]}], "}"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"kappastr", "[", 
      RowBox[{"k_", ",", "kl_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Rhdsd", "[", "kl", "]"}], ".", 
         RowBox[{"Slash", "[", "k", "]"}], ".", 
         RowBox[{"Lhds", "[", "q", "]"}]}], 
        RowBox[{
         RowBox[{"Lhdsd", "[", "kl", "]"}], ".", 
         RowBox[{"Lhds", "[", "q", "]"}]}]], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mom0", "[", "q", "]"}], "\[Rule]", "1"}], ",", 
         RowBox[{
          RowBox[{"mom1", "[", "q", "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"mom2", "[", "q", "]"}], "\[Rule]", "0"}], ",", 
         RowBox[{
          RowBox[{"mom3", "[", "q", "]"}], "\[Rule]", "1"}]}], "}"}]}], "//", 
      "Simplify"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6322224527184057`*^9, 3.632222465459383*^9}, {
   3.63222263424044*^9, 3.632222638736672*^9}, {3.63222271747213*^9, 
   3.632222737458227*^9}, {3.632223219983964*^9, 3.6322232209182377`*^9}, {
   3.632223288005595*^9, 3.632223290271123*^9}, 3.6322237894903193`*^9, {
   3.6322246671749077`*^9, 3.632224668212203*^9}, 3.632224725275923*^9, {
   3.632224768627552*^9, 3.6322247871475677`*^9}, {3.632232002133904*^9, 
   3.632232014493227*^9}, {3.632232065421117*^9, 3.632232079182187*^9}, {
   3.6322321136302547`*^9, 3.6322322020840197`*^9}, 3.632232320243205*^9, {
   3.632232401010585*^9, 3.6322324014582243`*^9}, {3.6322333165557213`*^9, 
   3.6322333307222643`*^9}, 3.632233365713629*^9, 3.632233515474107*^9, 
   3.632239446810006*^9, 3.632239628909656*^9, {3.632479897601802*^9, 
   3.6324799086024857`*^9}, {3.632479943824353*^9, 3.6324799479599752`*^9}, 
   3.63248021682436*^9, {3.632484418485263*^9, 3.632484453764867*^9}, {
   3.6324845018617983`*^9, 3.632484509260584*^9}, {3.632489492974098*^9, 
   3.632489501285903*^9}, 3.632489756123878*^9, 3.632489965751525*^9, {
   3.63249070102883*^9, 3.632490704372519*^9}, {3.643708456194839*^9, 
   3.6437084699559298`*^9}, {3.643909410478094*^9, 3.6439094678912582`*^9}, {
   3.643909509216586*^9, 3.6439095114485283`*^9}, {3.64391045575412*^9, 
   3.643910473159878*^9}, {3.643954513331579*^9, 3.643954515417232*^9}, {
   3.6439618136907673`*^9, 3.6439619337556562`*^9}, {3.643962014727985*^9, 
   3.6439620840825872`*^9}, {3.643967236960288*^9, 3.6439672387433567`*^9}, {
   3.6439721257113333`*^9, 3.643972160750896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "need", " ", "a", " ", "set", " ", "of", " ", "rules", " ", 
    "to", " ", "explicitly", " ", "express", " ", "everything", " ", "in", 
    " ", "terms", " ", "of", " ", "particle", " ", "momenta"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "They", " ", "are", " ", "needed", " ", "to", " ", "turn", " ", "the", " ",
     "analytical", " ", "results", " ", "into", " ", "numbers"}], " ", "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"explicit", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Lhdsd", "[", "a", "]"}], ".", 
        RowBox[{"Lhds", "[", "b", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"Rhdsd", "[", "a", "]"}], ".", 
        RowBox[{"Rhds", "[", "b", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"a_", ",", "k_", ",", "kl_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"kappa", "[", 
        RowBox[{"k", ",", "kl"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Kappa]c", "[", 
        RowBox[{"a_", ",", "k_", ",", "kl_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"kappastr", "[", 
        RowBox[{"k", ",", "kl"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sl", "[", "p_", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"Slash", "[", "p", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sq", "[", "p_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Squar", "[", "p", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sand", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Sandwich", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sand2R", "[", 
        RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "c_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"Sandwich2R", "[", 
        RowBox[{"a", ",", "b1", ",", "b2", ",", "c"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sand2L", "[", 
        RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "c_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"Sandwich2L", "[", 
        RowBox[{"a", ",", "b1", ",", "b2", ",", "c"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sand3", "[", 
        RowBox[{"a_", ",", "b1_", ",", "b2_", ",", "b3_", ",", "c_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"Sandwich3", "[", 
        RowBox[{"a", ",", "b1", ",", "b2", ",", "b3", ",", "c"}], "]"}]}]}], 
     "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.622892885869034*^9, 3.622892919960607*^9}, {
   3.622893027723734*^9, 3.622893083105426*^9}, {3.62289368864144*^9, 
   3.622893738443078*^9}, {3.6228948641304283`*^9, 3.622894867138317*^9}, {
   3.63222508721717*^9, 3.632225095368904*^9}, {3.6380105011940727`*^9, 
   3.638010507513678*^9}, {3.638012165929494*^9, 3.6380121747215357`*^9}, {
   3.643708410621148*^9, 3.6437084128437443`*^9}, {3.643708475601165*^9, 
   3.643708499688279*^9}, 3.64390939682708*^9, {3.64390947422441*^9, 
   3.643909507207604*^9}, {3.643910132419992*^9, 3.643910166210944*^9}, {
   3.6439505906647863`*^9, 3.6439506271056423`*^9}, 3.643954524699301*^9, 
   3.6439546429805603`*^9, {3.6439549390768023`*^9, 3.64395494390854*^9}, {
   3.643961764002295*^9, 3.643961764754067*^9}, {3.643962650134109*^9, 
   3.643962684245145*^9}, {3.643963258062456*^9, 3.643963287989134*^9}, {
   3.64396533402707*^9, 3.64396535120616*^9}, {3.643967363783741*^9, 
   3.64396741752417*^9}, {3.643968419304657*^9, 3.6439684443428288`*^9}, 
   3.643982001668487*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", " ", "PART"}], " ", "2"}], ":", " ", 
    RowBox[{
     RowBox[{"THE", " ", "COLOR"}], "-", 
     RowBox[{"ORDERED", " ", "INDEPENDENT", " ", "AMPLITUDES"}]}]}], "  ", 
   "**************************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}]}], "****)"}]}]], "Input",
 CellChangeTimes->{{3.6437095463047523`*^9, 3.6437096321882067`*^9}, {
  3.643710171752379*^9, 3.643710189926363*^9}, {3.643710252571753*^9, 
  3.643710291835539*^9}, {3.644059387183812*^9, 3.644059390860929*^9}, {
  3.644124278154471*^9, 3.644124308266034*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "        ", 
   RowBox[{
   "From", " ", "here", " ", "on", " ", "we", " ", "list", " ", "the", " ", 
    "amplitudes", " ", "computed", " ", "in", " ", "JHEP", " ", "1407", " ", 
    RowBox[{"(", "2014", ")"}], " ", "138", " ", "and", " ", 
    RowBox[{"arXiv", ":", "1504.00315"}]}], "       ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "       ", 
   RowBox[{
    RowBox[{"As", " ", "explained", " ", "in", " ", "these", " ", "papers"}], 
    ",", " ", 
    RowBox[{
    "the", " ", "amplitudes", " ", "can", " ", "be", " ", "computed", " ", 
     "with", " ", "different", " ", "shift", " ", "vectors"}]}], "        ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "              ", 
   RowBox[{
    RowBox[{
    "If", " ", "the", " ", "amplitude", " ", "is", " ", "not", " ", 
     "Maximally", " ", "Helicity", " ", "Violating", " ", 
     RowBox[{"(", "MHV", ")"}]}], ",", " ", 
    RowBox[{"the", " ", "results", " ", "may", " ", "differ"}]}], "        ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                            ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "present", " ", "just", " ", "one", " ", "form", 
     " ", "for", " ", "each", " ", "amplitude"}], ","}], 
   "                           ", "*)"}], 
  RowBox[{"(*", "           ", 
   RowBox[{
   "because", " ", "this", " ", "notebook", " ", "is", " ", "intended", " ", 
    "as", " ", "a", " ", "repository", " ", "of", " ", "results", " ", "for", 
    " ", "numerical", " ", "application"}], "       ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "                     ", 
   RowBox[{
    RowBox[{
    "We", " ", "list", " ", "only", " ", "sets", " ", "of", " ", 
     "independent", " ", "amplitudes", " ", "for", " ", "each", " ", "set", 
     " ", "of", " ", "particles"}], ","}], "             ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "            ", 
   RowBox[{
   "by", " ", "which", " ", "we", " ", "mean", " ", "that", " ", "all", " ", 
    "the", " ", "other", " ", "helicity", " ", "configurations", " ", "can", 
    " ", "be", " ", "computed", " ", "by", " ", "simply"}], "       ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", "      ", 
   RowBox[{
    RowBox[{
    "changing", " ", "the", " ", "sign", " ", "of", " ", "all", " ", 
     "helicities", " ", "of", " ", "the", " ", "on"}], "-", 
    RowBox[{
    "shell", " ", "particles", " ", "in", " ", "the", " ", "amplitudes", " ", 
     "actually", " ", 
     RowBox[{"listed", "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"In", " ", "practice"}], ",", " ", 
    RowBox[{
    "parity", " ", "symmetry", " ", "of", " ", "QCD", " ", "implies", " ", 
     "that", " ", "helicity", " ", "conjugated", " ", "amplitudes", " ", 
     "are", " ", "complex", " ", "conjugated"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.638011886221789*^9, 3.6380120024153767`*^9}, {
   3.638012081732843*^9, 3.6380121326831017`*^9}, {3.6380122558866796`*^9, 
   3.6380122698623*^9}, {3.638012332724142*^9, 3.638012372059444*^9}, {
   3.638013724731708*^9, 3.638013724939562*^9}, {3.64398133255406*^9, 
   3.643981391879869*^9}, {3.643982459388298*^9, 3.643982570824484*^9}, {
   3.643982933048636*^9, 3.643982986423764*^9}, {3.643983110568014*^9, 
   3.643983113698724*^9}, {3.643984870583454*^9, 3.6439849479378242`*^9}, 
   3.6440506359143333`*^9, {3.644050770163512*^9, 3.644051100285976*^9}, {
   3.644051773179495*^9, 3.644051830463478*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "   ", 
      "PART"}], " ", "2.1"}], ":", " ", 
    RowBox[{"AMPLITUDES", " ", "WITH", " ", "ONLY", " ", "GLUONS", " ", 
     RowBox[{"(", 
      RowBox[{"JHEP", " ", "1407", " ", 
       RowBox[{"(", "2014", ")"}], " ", "138"}], ")"}]}]}], "  ", 
   "********************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}]}], "****)"}]}]], "Input",
 CellChangeTimes->{{3.643983120617612*^9, 3.643983188542433*^9}, {
  3.644059394101493*^9, 3.644059395180608*^9}, {3.644124385612377*^9, 
  3.6441243856906853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "3.1", ".1"}], ":", " ", 
    RowBox[{"4", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "OFF"}],
      "-", 
     RowBox[{"SHELL", " ", "GLUON"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{{3.6440401598011837`*^9, 3.6440401661530933`*^9}, 
   3.644040849119212*^9, 3.644059397228636*^9}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"INDEPENDENT", " ", "MHV", " ", 
    RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g", "*"], ",", 
        RowBox[{"g2", "-"}], ",", 
        RowBox[{"g3", "-"}], ",", 
        RowBox[{"g4", "+"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", "  ", 
   
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "  ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "+"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "-"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.644040280703281*^9, 3.644040347029592*^9}, {
  3.6440403781601667`*^9, 3.644040395159279*^9}, {3.644040483667735*^9, 
  3.6440404878195467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p4"}], "]"}], "4"], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p4"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p4", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644040352308589*^9, 3.644040363280693*^9}, {
  3.64404043818328*^9, 3.6440405161938334`*^9}, {3.644040558928564*^9, 
  3.644040636782959*^9}, {3.644040687189294*^9, 3.64404075221065*^9}, {
  3.644050470693132*^9, 3.644050471527803*^9}, {3.644051710062982*^9, 
  3.644051710149653*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)]\"\>",
     "3"], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646462373425025*^9, 3.6464698048108597`*^9, 
  3.646473300557479*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p3"}], "]"}], "4"], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p4"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p4", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644050477234336*^9, 3.644050478207312*^9}, {
   3.644051713126499*^9, 3.644051713199305*^9}, 3.646462373168754*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>",
     "4"], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)]\"\>", 
    " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646462375238317*^9, 3.6464698048449087`*^9, 
  3.6464733005801277`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "+"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p2"}], "]"}], "4"], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p4"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p4", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6440517146467857`*^9, 3.644051714716237*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>",
     "3"], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)]\"\>", 
    " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646462376866171*^9, 3.646469804878181*^9, 
  3.646473300621932*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"AS", " ", "IN", " ", "EVERY", " ", "OTHER", " ", "4"}], "-", 
    RowBox[{"POINT", " ", "AMPLITUDE"}]}], ",", " ", 
   RowBox[{
   "THERE", " ", "IS", " ", "NO", " ", "NMHV", " ", "CONTRIBUTION"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6440404931451073`*^9, 3.644040513708432*^9}, {
  3.644040786078706*^9, 3.644040786318687*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "2.1", ".2"}], ":", " ", 
    RowBox[{"5", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "OFF"}],
      "-", 
     RowBox[{"SHELL", " ", "GLUON"}]}]}], "  ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "These"}], " ", "were", " ", "not", " ", "presented", 
    " ", "in", " ", "JHEP", " ", "1407", " ", 
    RowBox[{"(", "2014", ")"}], " ", "138", " ", "but", " ", "their", " ", 
    "evaluation", " ", "is", " ", "straightforward"}], "  ", 
   "***)"}]}]], "Input",
 CellChangeTimes->{{3.6440401673134117`*^9, 3.6440402755483513`*^9}, 
   3.644040859367432*^9, 3.644059401908259*^9, {3.6441243819567757`*^9, 
   3.6441243820226803`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "\[IndentingNewLine]", " ", "INDEPENDENT"}], " ", "MHV", 
    " ", 
    RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", "   ", 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g", "*"], ",", 
        RowBox[{"g2", "-"}], ",", 
        RowBox[{"g3", "-"}], ",", 
        RowBox[{"g4", "-"}], ",", 
        RowBox[{"g5", "+"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
   "     ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "+"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "     ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "     ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g", "*"], ",", 
       RowBox[{"g2", "+"}], ",", 
       RowBox[{"g3", "-"}], ",", 
       RowBox[{"g4", "-"}], ",", 
       RowBox[{"g5", "-"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.6440521461096907`*^9, 3.644052172264496*^9}, {
  3.644052233174111*^9, 3.644052362520474*^9}, {3.6440525587546377`*^9, 
  3.644052560407783*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p5"}], "]"}], "4"], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p5"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p5", ",", "p4"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p4", ",", "p3"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p3", ",", "p2"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "kl"}], "]"}]}]]}], 
   "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\>", 
   "3"], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
   " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.646462380387547*^9, 3.6464698050101843`*^9, 
  3.646473300774197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "+"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p4"}], "]"}], "4"], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p5"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p5", ",", "p4"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p4", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{3.644052516745838*^9}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)]\"\>", 
   "4"], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
   " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
   " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.646462381653783*^9, 3.646469805044305*^9, 
  3.646473300805846*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p3"}], "]"}], "4"], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p5"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p5", ",", "p4"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p4", ",", "p3"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p3", ",", "p2"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "kl"}], "]"}]}]]}], 
   "\[IndentingNewLine]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>", 
   "4"], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
   " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
   " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.646462382806579*^9, 3.6464698050770683`*^9, 
  3.646473300839575*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "+"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["I", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p2"}], "]"}], "4"], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p5"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p5", ",", "p4"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p4", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6440523758000603`*^9, 3.6440525200658092`*^9}, {
   3.644134850395751*^9, 3.644134873850174*^9}, {3.644134947974166*^9, 
   3.644134951500888*^9}, 3.644135030257093*^9, {3.644135068129014*^9, 
   3.644135116637867*^9}, {3.644135254638153*^9, 3.644135264205455*^9}, {
   3.644747417881196*^9, 3.6447474242647333`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>",
     "3"]}], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
   " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.646462384305888*^9, 3.646469805111466*^9, 
  3.6464733008752613`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "\[IndentingNewLine]", " ", "INDEPENDENT"}], " ", "NMHV", 
    " ", 
    RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", "   ", 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g", "*"], ",", 
        RowBox[{"g2", "-"}], ",", 
        RowBox[{"g3", "-"}], ",", 
        RowBox[{"g4", "+"}], ",", 
        RowBox[{"g5", "+"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
   "     ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "+"}]}], ")"}]}], ";", "\[IndentingNewLine]", "     ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "+"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "     ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g", "*"], ",", 
       RowBox[{"g2", "+"}], ",", 
       RowBox[{"g3", "-"}], ",", 
       RowBox[{"g4", "-"}], ",", 
       RowBox[{"g5", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.644052576744606*^9, 3.6440526154771433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "+"}], ",", 
      RowBox[{"g5", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"I", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Kappa]c", "[", 
        RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"R", "[", 
          RowBox[{"kl", ",", "p2"}], "]"}], "3"], 
        SuperscriptBox[
         RowBox[{"L", "[", 
          RowBox[{"p5", ",", "p4"}], "]"}], "3"]}], 
       RowBox[{
        RowBox[{"Sand", "[", 
         RowBox[{"p2", ",", "k", ",", "p5"}], "]"}], 
        RowBox[{"Sand", "[", 
         RowBox[{"kl", ",", 
          RowBox[{"k", "+", "p2"}], ",", "p3"}], "]"}], 
        RowBox[{"L", "[", 
         RowBox[{"p4", ",", "p3"}], "]"}], 
        RowBox[{"Sq", "[", 
         RowBox[{"k", "+", "p2"}], "]"}]}]]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"R", "[", 
          RowBox[{"p2", ",", "p3"}], "]"}], "3"], 
        SuperscriptBox[
         RowBox[{"L", "[", 
          RowBox[{"kl", ",", "p5"}], "]"}], "3"]}], 
       RowBox[{
        RowBox[{"Sand", "[", 
         RowBox[{"p2", ",", "k", ",", "p5"}], "]"}], 
        RowBox[{"Sand", "[", 
         RowBox[{"p4", ",", 
          RowBox[{"p5", "+", "k"}], ",", "kl"}], "]"}], 
        RowBox[{"Sq", "[", 
         RowBox[{"k", "+", "p5"}], "]"}], 
        RowBox[{"R", "[", 
         RowBox[{"p3", ",", "p4"}], "]"}]}]]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sand", "[", 
        RowBox[{"kl", ",", 
         RowBox[{"p4", "+", "p5"}], ",", "kl"}], "]"}], "3"], 
      RowBox[{
       RowBox[{"Sand", "[", 
        RowBox[{"p4", ",", 
         RowBox[{"k", "+", "p5"}], ",", "kl"}], "]"}], 
       RowBox[{"Sand", "[", 
        RowBox[{"kl", ",", 
         RowBox[{"k", "+", "p2"}], ",", "p3"}], "]"}], 
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "p2"}], "]"}], 
       RowBox[{"L", "[", 
        RowBox[{"p2", ",", "p3"}], "]"}], 
       RowBox[{"R", "[", 
        RowBox[{"p4", ",", "p5"}], "]"}], 
       RowBox[{"R", "[", 
        RowBox[{"p5", ",", "kl"}], "]"}]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6440526327970953`*^9, 3.644052650235804*^9}, {
  3.644052695689714*^9, 3.644052695793468*^9}, {3.644057452780959*^9, 
  3.6440577123194857`*^9}, {3.644057760642055*^9, 3.6440577631270027`*^9}, {
  3.6440591721365843`*^9, 3.64405919321716*^9}, {3.644135276814067*^9, 
  3.64413532365027*^9}, {3.644747437058433*^9, 3.644747440761763*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"4\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", "3"], 
      RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
       " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
       " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)>\"\>", 
       " ", "\<\"<\\!\\(4\\)\\!\\(5\\)>\"\>", 
       " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\
\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\
\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
       " ", "\<\"<\\!\\(4\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\
\>", "3"], " ", 
      SuperscriptBox["\<\"<\\!\\(2\\)\\!\\(3\\)>\"\>", "3"]}], 
     RowBox[{"\<\"<\\!\\(3\\)\\!\\(4\\)>\"\>", 
      " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\>", 
      " ", "\<\"<\\!\\(4\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", " ", 
      TemplateBox[{"\"(\\!\\(k + p\\_\\\"5\\\"\\))\"","\"2\""},
       "Superscript"], " ", 
      SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", "3"], " ", 
      SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\
\>", "3"]}], 
     RowBox[{"\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
      " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\
\>", " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\>", " ", 
      TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
       "Superscript"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \\(*\\)]\\)\"\
\>", "\<\"\\!\\(g\\)\"\>"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.646469805190892*^9, 3.6464733009622726`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"I", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Kappa]c", "[", 
        RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"R", "[", 
          RowBox[{"kl", ",", "p2"}], "]"}], "3"], 
        SuperscriptBox[
         RowBox[{"L", "[", 
          RowBox[{"p5", ",", "p3"}], "]"}], "4"]}], 
       RowBox[{
        RowBox[{"Sand", "[", 
         RowBox[{"p2", ",", "k", ",", "p5"}], "]"}], 
        RowBox[{"Sand", "[", 
         RowBox[{"kl", ",", 
          RowBox[{"k", "+", "p2"}], ",", "p3"}], "]"}], 
        RowBox[{"L", "[", 
         RowBox[{"p4", ",", "p3"}], "]"}], 
        RowBox[{"L", "[", 
         RowBox[{"p5", ",", "p4"}], "]"}], 
        RowBox[{"Sq", "[", 
         RowBox[{"k", "+", "p2"}], "]"}]}]]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Kappa]", "[", 
        RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"R", "[", 
          RowBox[{"p2", ",", "p4"}], "]"}], "4"], 
        SuperscriptBox[
         RowBox[{"L", "[", 
          RowBox[{"kl", ",", "p5"}], "]"}], "3"]}], 
       RowBox[{
        RowBox[{"Sand", "[", 
         RowBox[{"p2", ",", "k", ",", "p5"}], "]"}], 
        RowBox[{"Sand", "[", 
         RowBox[{"p4", ",", 
          RowBox[{"p5", "+", "k"}], ",", "kl"}], "]"}], 
        RowBox[{"Sq", "[", 
         RowBox[{"k", "+", "p5"}], "]"}], 
        RowBox[{"R", "[", 
         RowBox[{"p2", ",", "p3"}], "]"}], 
        RowBox[{"R", "[", 
         RowBox[{"p3", ",", "p4"}], "]"}]}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"R", "[", 
         RowBox[{"kl", ",", "p4"}], "]"}], "4"], 
       SuperscriptBox[
        RowBox[{"L", "[", 
         RowBox[{"kl", ",", "p3"}], "]"}], "4"]}], 
      RowBox[{
       RowBox[{"Sand", "[", 
        RowBox[{"p4", ",", 
         RowBox[{"k", "+", "p5"}], ",", "kl"}], "]"}], 
       RowBox[{"Sand", "[", 
        RowBox[{"kl", ",", 
         RowBox[{"k", "+", "p2"}], ",", "p3"}], "]"}], 
       RowBox[{"Sand", "[", 
        RowBox[{"kl", ",", 
         RowBox[{"p4", "+", "p5"}], ",", "kl"}], "]"}], 
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "p2"}], "]"}], 
       RowBox[{"L", "[", 
        RowBox[{"p2", ",", "p3"}], "]"}], 
       RowBox[{"R", "[", 
        RowBox[{"p4", ",", "p5"}], "]"}], 
       RowBox[{"R", "[", 
        RowBox[{"p5", ",", "kl"}], "]"}]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.644052655156926*^9, 3.644052697137621*^9}, {
   3.6440578335889397`*^9, 3.644057834150774*^9}, {3.644057881565198*^9, 
   3.644057898501593*^9}, {3.644057984950715*^9, 3.644058015313943*^9}, {
   3.6440580560843678`*^9, 3.644058121528528*^9}, 3.6440581712250957`*^9, {
   3.644058269044915*^9, 3.644058269110259*^9}, {3.644059194109816*^9, 
   3.644059203342695*^9}, {3.64413534614507*^9, 3.6441353490344887`*^9}, {
   3.644135602330752*^9, 3.644135633529058*^9}, {3.644135681231126*^9, 
   3.644135684980669*^9}, {3.644135726948804*^9, 3.644135757852083*^9}, {
   3.644747444554392*^9, 3.6447474490262403`*^9}}],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\
\>", "4"], " ", 
       SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)>\"\
\>", "4"]}], 
      RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
       " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
       " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)>\"\>", 
       " ", "\<\"<\\!\\(4\\)\\!\\(5\\)>\"\>", 
       " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\
\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\
\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
       " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\
\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\
\\\\\"4\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\
\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\
\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\
\>", " ", "\<\"<\\!\\(4\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\
\>", "3"], " ", 
      SuperscriptBox["\<\"<\\!\\(2\\)\\!\\(4\\)>\"\>", "4"]}], 
     RowBox[{"\<\"<\\!\\(2\\)\\!\\(3\\)>\"\>", 
      " ", "\<\"<\\!\\(3\\)\\!\\(4\\)>\"\>", 
      " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\>", 
      " ", "\<\"<\\!\\(4\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", " ", 
      TemplateBox[{"\"(\\!\\(k + p\\_\\\"5\\\"\\))\"","\"2\""},
       "Superscript"], " ", 
      SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\<\"[\\!\\(3\\)\\!\\(5\\)]\"\>", "4"], " ", 
      SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\
\>", "3"]}], 
     RowBox[{"\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
      " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", 
      " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\
\>", " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\>", " ", 
      TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
       "Superscript"], " ", 
      SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \\(*\\)]\\)\"\
\>", "\<\"\\!\\(g\\)\"\>"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.646469805227867*^9, 3.646473301007154*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "-"}], ",", 
      RowBox[{"g3", "+"}], ",", 
      RowBox[{"g4", "+"}], ",", 
      RowBox[{"g5", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"\[Kappa]c", "[", 
       RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]]}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"p3", ",", "p4"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"kl", ",", "p5"}], "]"}], "3"]}], 
     RowBox[{
      RowBox[{"Sand", "[", 
       RowBox[{"p5", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p5"}], ",", "p4"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], 
      RowBox[{"Sq", "[", 
       RowBox[{"k", "+", "p5"}], "]"}]}]]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sand", "[", 
       RowBox[{"p5", ",", 
        RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}], "4"], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p3", ",", "p4"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p4", ",", "p5"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p5", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p3", ",", 
        RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}], 
      RowBox[{"Sq", "[", 
       RowBox[{"k", "+", "p2"}], "]"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p4"}], "]"}], "4"], 
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}], "3"]}], 
    RowBox[{
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"k", "+", "p5"}], ",", "p4"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p4", "+", "p5"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"p3", ",", 
       RowBox[{"p4", "+", "p5"}], ",", "kl"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p4", ",", "p5"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p5", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644052691636589*^9, 3.644052698425357*^9}, {
   3.644058657694503*^9, 3.644058855462109*^9}, {3.6440592112951927`*^9, 
   3.6440592221981497`*^9}, {3.644135368239868*^9, 3.6441353830714912`*^9}, {
   3.644135902809083*^9, 3.64413594302413*^9}, {3.644137753960648*^9, 
   3.6441377608471937`*^9}, {3.644137948654964*^9, 3.644138024067235*^9}, {
   3.644139274529366*^9, 3.644139285514049*^9}, {3.6441393230151653`*^9, 
   3.6441393254240837`*^9}, {3.644139396948661*^9, 3.644139496464581*^9}, {
   3.6441395339035683`*^9, 3.644139690778713*^9}, 3.644139775036742*^9, {
   3.644139806453518*^9, 3.644139810101026*^9}, {3.644747354168023*^9, 
   3.644747354813575*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)]\"\>\
", "4"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>\
", "3"]}], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\>", 
    " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", 
    " ", "\<\"<\\!\\(2\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(4\\)]\
\"\>", " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\
\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\
\\\\\"4\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\
\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\
\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\
\>", " ", "\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"4\\\\\\\\\\\\\\\"\\\\\\\
\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]], "-", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(5\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\
\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", "4"], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"<\\!\\(3\\)\\!\\(4\\)>\"\>", 
    " ", "\<\"<\\!\\(4\\)\\!\\(5\\)>\"\>", 
    " ", "\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(5\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)>\"\>\
", "3"]}], 
   RowBox[{"\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(4\\)]\
\"\>", " ", "\<\"<\\!\\(5\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"5\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469805259379*^9, 3.646473301032425*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g2", "+"}], ",", 
      RowBox[{"g3", "-"}], ",", 
      RowBox[{"g4", "-"}], ",", 
      RowBox[{"g5", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p2"}], ",", "p5"}], "]"}], "4"], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p3", ",", "p4"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p4", ",", "p5"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", "k", ",", "p5"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p2"}], ",", "p3"}], "]"}], 
      RowBox[{"Sq", "[", 
       RowBox[{"k", "+", "p2"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p3", ",", "p4"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "p5"}], "]"}], "3"]}], 
     RowBox[{
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", "k", ",", "p5"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p4", ",", 
        RowBox[{"k", "+", "p5"}], ",", "kl"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], 
      RowBox[{"Sq", "[", 
       RowBox[{"k", "+", "p5"}], "]"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p4"}], "]"}], "4"], 
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}], "3"]}], 
    RowBox[{
     RowBox[{"Sand", "[", 
      RowBox[{"p4", ",", 
       RowBox[{"k", "+", "p5"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p4", "+", "p5"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p4", "+", "p5"}], ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p4", ",", "p5"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p5", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6440526994978123`*^9, 3.644052699601366*^9}, {
   3.6440589329588337`*^9, 3.64405911220216*^9}, {3.644059222917768*^9, 
   3.644059231658753*^9}, {3.644135387567884*^9, 3.6441353915763903`*^9}, {
   3.644136081600212*^9, 3.6441360957114553`*^9}, {3.6441376221316442`*^9, 
   3.644137639803526*^9}, 3.644138745438394*^9, {3.64413900260181*^9, 
   3.64413900468466*^9}, {3.644139041609034*^9, 3.644139043375421*^9}, {
   3.644139112459214*^9, 3.644139119675827*^9}, {3.644139785967536*^9, 
   3.644139793324853*^9}, {3.644747454036927*^9, 3.644747456095525*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(4\\)]\"\>\
", "4"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>\
", "3"]}], 
   RowBox[{"\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)>\"\>", 
    " ", "\<\"<\\!\\(4\\)\\!\\(5\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\
\"4\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\
\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\
\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\
\"4\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\
\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\
\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(4\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(5\\)]\"\>\
", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(3\\)\\!\\(4\\)>\"\>", "3"]}], 
   RowBox[{"\<\"<\\!\\(2\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\>", 
    " ", "\<\"<\\!\\(4\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"5\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"5\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "+", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\
\>", "4"], 
   RowBox[{"\<\"[\\!\\(3\\)\\!\\(4\\)]\"\>", 
    " ", "\<\"[\\!\\(4\\)\\!\\(5\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\
\"\>", " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(5\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469805292636*^9, 3.646473301080855*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", " ", "PART"}], 
     " ", "2.2"}], ":", " ", 
    RowBox[{
    "AMPLITUDES", " ", "WITH", " ", "1", " ", "FERMION", " ", "PAIR", " ", 
     "PLUS", " ", "GLUONS", " ", 
     RowBox[{"(", 
      RowBox[{"arXiv", ":", "1504.00315"}], ")"}]}]}], " ", 
   "****************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*******)"}]}]], "Input",
 CellChangeTimes->{{3.643983120617612*^9, 3.643983247836825*^9}, {
   3.6440382953942966`*^9, 3.644038328031849*^9}, 3.644040141147311*^9, {
   3.6440592654762993`*^9, 3.6440592680342827`*^9}, {3.644124376421113*^9, 
   3.644124376525096*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "2.2", ".1"}], ":", " ", 
    RowBox[{"4", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "OFF"}],
      "-", 
     RowBox[{"SHELL", " ", "ANTIQUARK", " ", "AND", " ", "AN", " ", "ON"}], 
     "-", 
     RowBox[{"SHELL", " ", "QUARK"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{
  3.644038601099009*^9, 3.644040842622356*^9, 3.644059411276395*^9, {
   3.644124374237224*^9, 3.644124374317217*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "SUBLEADING", 
    " ", 
    RowBox[{"AMPLITUDE", ":", "\[IndentingNewLine]", "    ", 
     RowBox[{"A", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["qb", "*"], ",", 
         RowBox[{"q", "-"}], ",", 
         RowBox[{"g1", "+"}], ",", 
         RowBox[{"g2", "+"}]}], ")"}], "."}]}]}]}], "\[IndentingNewLine]", 
   "***)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"R", "[", 
     RowBox[{"kl", ",", "pq"}], "]"}], "3"], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"kl", ",", "pq"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"pq", ",", "p1"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"p1", ",", "p2"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"p2", ",", "kl"}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.644038628815905*^9, 3.644038640481208*^9}, {
  3.644040796310095*^9, 3.644040801701891*^9}, {3.644040914521042*^9, 
  3.64404091675281*^9}, {3.644041193877062*^9, 3.6440412991129*^9}, {
  3.6464623493933287`*^9, 3.64646234947225*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>", 
   "2"], 
  RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
   " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
   " ", "\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>"}]]], "Output",
 CellChangeTimes->{3.646469805395631*^9, 3.646473301272636*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "MHV", " ", 
    RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", "  ", 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["qb", "*"], ",", 
        RowBox[{"q", "+"}], ",", 
        RowBox[{"g1", "+"}], ",", 
        RowBox[{"g2", "-"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
   "    ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["qb", "*"], ",", 
       RowBox[{"q", "+"}], ",", 
       RowBox[{"g1", "-"}], ",", 
       RowBox[{"g2", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.644040807828658*^9, 3.6440408167794533`*^9}, 
   3.644040911058432*^9, {3.644041313897231*^9, 3.644041330856563*^9}, {
   3.644041580836363*^9, 3.6440416125390244`*^9}, {3.6440418520582447`*^9, 
   3.644041853081205*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "+"}], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]c", "[", 
     RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}], "3"], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p1"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644041621741745*^9, 3.6440416342418613`*^9}, {
  3.64404174164707*^9, 3.644041842105163*^9}, {3.644050490002143*^9, 
  3.644050490718638*^9}, {3.64646235256831*^9, 3.64646235264017*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>\
", "2"], " ", "\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>"}], 
   RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>", " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.6464698055291986`*^9, 3.6464733013346367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "+"}], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"g2", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]c", "[", 
     RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "p1"}], "]"}], "3"], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p1"}], "]"}]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p1"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6464623554481897`*^9, 3.6464623555280857`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>",
     "3"], 
   RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469805560939*^9, 3.646473301388978*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"AS", " ", "IN", " ", "EVERY", " ", "OTHER", " ", "4"}], "-", 
    RowBox[{"POINT", " ", "AMPLITUDE"}]}], ",", " ", 
   RowBox[{
   "THERE", " ", "IS", " ", "NO", " ", "NMHV", " ", "CONTRIBUTION"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6440404931451073`*^9, 3.644040513708432*^9}, {
  3.644040786078706*^9, 3.644040786318687*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**", "**"}], "**", "**", "**"}], "**", "**",
                   "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**",
                "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
            "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
         "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", "**"}], "**",
      "**", "**"}], "**", "**", "**"}], "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}]}]], "Input",
 CellChangeTimes->{{3.632506746305534*^9, 3.6325067610899143`*^9}, {
  3.6327243613832197`*^9, 3.6327243669957047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "2.2", ".1"}], ":", " ", 
    RowBox[{"4", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "ON"}], 
     "-", 
     RowBox[{"SHELL", " ", "ANTIQUARK", " ", "AND", " ", "AN", " ", "OFF"}], 
     "-", 
     RowBox[{"SHELL", " ", "QUARK"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{{3.644041977684279*^9, 3.6440419821642017`*^9}, 
   3.644059414547871*^9, {3.644124370981324*^9, 3.644124371077183*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "They", " ", "are", " ", "got", " ", "from", " ", "the", " ", "amplitudes", 
   " ", "as", " ", "in", " ", "the", " ", "previous", " ", "section", " ", 
   "simply", " ", "through", " ", 
   RowBox[{"qb", " ", "<->", " ", "q"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.6440419843039913`*^9, 3.644042047060858*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**", "**"}], "**", "**", "**"}], "**", "**",
                   "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**",
                "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
            "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
         "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", "**"}], "**",
      "**", "**"}], "**", "**", "**"}], "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}]}]], "Input",
 CellChangeTimes->{{3.632506746305534*^9, 3.6325067610899143`*^9}, {
  3.6327243613832197`*^9, 3.6327243669957047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "3.2", ".3"}], ":", " ", 
    RowBox[{"5", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "OFF"}],
      "-", 
     RowBox[{"SHELL", " ", "ANTIQUARK", " ", "AND", " ", "AN", " ", "ON"}], 
     "-", 
     RowBox[{"SHELL", " ", "QUARK"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{{3.632506728285612*^9, 3.632506745046269*^9}, {
   3.632757340523529*^9, 3.632757376066222*^9}, {3.633759952727948*^9, 
   3.633759961341523*^9}, {3.644038366407155*^9, 3.644038369476761*^9}, {
   3.644038646881507*^9, 3.644038646957778*^9}, 3.644040865134698*^9, {
   3.644041913240407*^9, 3.644041913494977*^9}, 3.64405941733981*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", "\[IndentingNewLine]", "INDEPENDENT"}], " ", 
   "SUBLEADING", " ", 
   RowBox[{"AMPLITUDE", ":", "  ", "\[IndentingNewLine]", " ", 
    RowBox[{"A", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "+"}], ",", 
       SuperscriptBox["qb", "*"], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"2", "+"}], ",", 
       RowBox[{"3", "+"}]}], ")"}]}]}]}], " ", "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.633172819385428*^9, 3.6331728312648163`*^9}, {
  3.6380094907472277`*^9, 3.638009493235169*^9}, {3.644037415053588*^9, 
  3.64403742617618*^9}, {3.64403833527835*^9, 3.644038347341735*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  FractionBox[
   RowBox[{"-", " ", 
    SuperscriptBox[
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "kl"}], "]"}], "3"]}], 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"p1", ",", "kl"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"kl", ",", "pq"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"pq", ",", "p2"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"p2", ",", "p3"}], "]"}], 
    RowBox[{"R", "[", 
     RowBox[{"p3", ",", "p1"}], "]"}]}]], ")"}]], "Input",
 CellChangeTimes->{{3.6324859613707027`*^9, 3.6324861004043283`*^9}, {
   3.632486330268856*^9, 3.632486330395254*^9}, {3.6325066718822517`*^9, 
   3.632506719144144*^9}, {3.632507960166823*^9, 3.6325079763012*^9}, {
   3.6325081534912033`*^9, 3.632508190752236*^9}, 3.632768389771551*^9, {
   3.632833326994543*^9, 3.632833362239832*^9}, {3.638012234415845*^9, 
   3.638012240095413*^9}, 3.643710604844816*^9, {3.643954552976088*^9, 
   3.643954562951314*^9}, {3.643955181456925*^9, 3.64395518323116*^9}, {
   3.643971158574417*^9, 3.64397116075839*^9}, {3.643980938886464*^9, 
   3.643980956511588*^9}, {3.643981398417004*^9, 3.643981400703843*^9}, 
   3.644038048974636*^9, 3.6440507450363913`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>",
     "2"], 
   RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>"}]]}]], "Output",
 CellChangeTimes->{3.646469805826048*^9, 3.6464733016732483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "MHV", 
     " ", 
     RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", "  ", 
      RowBox[{"A", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "-"}], ",", 
         SuperscriptBox["qb", "*"], ",", 
         RowBox[{"q", "+"}], ",", 
         RowBox[{"2", "+"}], ",", 
         RowBox[{"3", "+"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    "    ", 
    RowBox[{"A", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "-"}], ",", 
       SuperscriptBox["qb", "*"], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"2", "+"}], ",", 
       RowBox[{"3", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
    RowBox[{"A", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "-"}], ",", 
       SuperscriptBox["qb", "*"], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"2", "-"}], ",", 
       RowBox[{"3", "+"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
    RowBox[{"A", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "+"}], ",", 
        SuperscriptBox["qb", "*"], ",", 
        RowBox[{"q", "-"}], ",", 
        RowBox[{"2", "-"}], ",", 
        RowBox[{"3", "-"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
   "***)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "-"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "+"}], ",", 
      RowBox[{"2", "+"}], ",", 
      RowBox[{"3", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]c", "[", 
     RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"-", " ", 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"kl", ",", "p1"}], "]"}], "3"]}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p1"}], "]"}]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "kl"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "p3"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p3", ",", "p1"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.643981025540195*^9, 3.64398110825565*^9}, {
  3.643981404684918*^9, 3.643981432930605*^9}, {3.644037384171356*^9, 
  3.6440375391138773`*^9}, {3.644037742507244*^9, 3.64403774287601*^9}, {
  3.644037817109881*^9, 3.6440378173816442`*^9}, {3.644038054621467*^9, 
  3.644038098369977*^9}, {3.644050503979795*^9, 3.644050505045885*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>\
", "2"], " ", "\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>"}], 
   RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>", " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.6464698058615828`*^9, 3.6464733017063828`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "-"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"2", "+"}], ",", 
      RowBox[{"3", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}], "3"], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "kl"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p1"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644050517402001*^9, 3.6440505181335382`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
   "3"], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>", 
   " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
   " ", "\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.646469805893299*^9, 3.646473301749461*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "-"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"2", "-"}], ",", 
      RowBox[{"3", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p3"}], "]"}], "3"], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p3"}], "]"}]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "kl"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p1"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644050521568639*^9, 3.644050522501109*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>",
     "3"], " ", "\<\"[\\!\\(3\\)\\!\\(q\\)]\"\>"}], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>", 
   " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
   " ", "\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(q\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.646469805927869*^9, 3.646473301789706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"2", "-"}], ",", 
      RowBox[{"3", "-"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "p1"}], "]"}], "3"], 
      RowBox[{"L", "[", 
       RowBox[{"pq", ",", "p1"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "kl"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "p1"}], "]"}]}]]}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>",
     "2"], " ", "\<\"[\\!\\(1\\)\\!\\(q\\)]\"\>"}], 
  RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
   " ", "\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", 
   " ", "\<\"[\\!\\(2\\)\\!\\(q\\)]\"\>", " ", 
   SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]], "Output",
 CellChangeTimes->{3.6464698059643106`*^9, 3.646473301823704*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "NMHV", 
    " ", "AMPLITUDES", " ", "\[IndentingNewLine]", "   ", "A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "-"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"2", "-"}], ",", 
      RowBox[{"3", "+"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "-"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "+"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "-"}], ",", 
       RowBox[{"2", "+"}], ",", 
       SuperscriptBox["qb", "*"], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"3", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.63328597727699*^9, 3.633285982610776*^9}, {
  3.633760555126521*^9, 3.633760558453905*^9}, {3.6380123772502213`*^9, 
  3.638012379018065*^9}, {3.63801370693161*^9, 3.638013707835622*^9}, {
  3.644037364447504*^9, 3.644037371158968*^9}, {3.644037547511845*^9, 
  3.644037601213399*^9}, {3.644037677834543*^9, 3.64403772302428*^9}, {
  3.644037812828292*^9, 3.644037813156394*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", " "}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", "k", ",", "pq"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Kappa]", "[", 
          RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sand", "[", 
            RowBox[{"p3", ",", 
             RowBox[{"pq", "+", "k"}], ",", "kl"}], "]"}], "2"], 
          RowBox[{"Sand", "[", 
           RowBox[{"p3", ",", "k", ",", "pq"}], "]"}]}], 
         RowBox[{
          RowBox[{"Sq", "[", 
           RowBox[{"pq", "+", "k"}], "]"}], 
          RowBox[{"R", "[", 
           RowBox[{"p1", ",", "p2"}], "]"}], 
          RowBox[{"R", "[", 
           RowBox[{"p1", ",", "p3"}], "]"}], 
          RowBox[{"L", "[", 
           RowBox[{"pq", ",", "kl"}], "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sand", "[", 
           RowBox[{"kl", ",", 
            RowBox[{"pq", "+", "p3"}], ",", "p1"}], "]"}], "2"], 
         RowBox[{"L", "[", 
          RowBox[{"p1", ",", "pq"}], "]"}]}], 
        RowBox[{
         RowBox[{"Sq", "[", 
          RowBox[{"p2", "+", "k"}], "]"}], 
         RowBox[{"R", "[", 
          RowBox[{"p2", ",", "kl"}], "]"}], 
         RowBox[{"L", "[", 
          RowBox[{"pq", ",", "p3"}], "]"}], 
         RowBox[{"L", "[", 
          RowBox[{"p3", ",", "p1"}], "]"}]}]]}], ")"}]}], ")"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.63307990832204*^9, 3.633080080145076*^9}, {
   3.633080154435753*^9, 3.6330802009463043`*^9}, {3.633082390804682*^9, 
   3.63308240665092*^9}, {3.6330824526733303`*^9, 3.6330824833924417`*^9}, {
   3.633083928671905*^9, 3.633083932831896*^9}, {3.633153906402479*^9, 
   3.6331539076088247`*^9}, {3.633154034304582*^9, 3.633154169627006*^9}, {
   3.6331542095213737`*^9, 3.633154251358799*^9}, {3.6331543925890703`*^9, 
   3.633154398934395*^9}, {3.633156913978446*^9, 3.6331569331517878`*^9}, {
   3.6331577502191257`*^9, 3.633157754937512*^9}, {3.633157804136581*^9, 
   3.6331578626413097`*^9}, {3.6331579788932953`*^9, 3.633157983266027*^9}, {
   3.6331716707333603`*^9, 3.633171692132326*^9}, {3.633171934441073*^9, 
   3.633171935215822*^9}, {3.633178690928735*^9, 3.63317869135105*^9}, {
   3.63376140243478*^9, 3.633761418770897*^9}, {3.6337616810667048`*^9, 
   3.6337616871789093`*^9}, {3.636714986969393*^9, 3.6367149891777763`*^9}, {
   3.6368920788440723`*^9, 3.6368921492875853`*^9}, {3.638012539576931*^9, 
   3.6380125435501957`*^9}, {3.643950758682946*^9, 3.643950772087369*^9}, {
   3.6439712678192177`*^9, 3.643971280546598*^9}, 3.643973567728386*^9, {
   3.643981227038968*^9, 3.643981249657056*^9}, {3.64398147083372*^9, 
   3.643981475046596*^9}, {3.644037260204961*^9, 3.644037289396793*^9}, {
   3.64403733059995*^9, 3.644037332002344*^9}, {3.644037374791893*^9, 
   3.644037375553638*^9}, {3.6440380656213293`*^9, 3.6440380744635773`*^9}, {
   3.6440381083725357`*^9, 3.644038124058713*^9}, {3.644050533850318*^9, 
   3.644050536053714*^9}, {3.64405064636174*^9, 3.644050646511998*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\<\"[\\!\\(1\\)\\!\\(q\\)]\"\>", " ", 
     SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\
\\(1\\)]\"\>", "2"]}], 
    RowBox[{"\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", 
     " ", "\<\"[\\!\\(3\\)\\!\\(q\\)]\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\"\>", " ", 
     TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
      "Superscript"]}]]}], "-", 
  FractionBox[
   RowBox[{"\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\"\>", 
    " ", 
    SuperscriptBox["\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\
\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\
\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\
\"\>", "2"]}], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",\

 CellChangeTimes->{3.646469806027937*^9, 3.646473301892136*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "-"}]}], ")"}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pq"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"p1", ",", "kl"}], "]"}], "3"]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p3"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"pq", ",", 
       RowBox[{"p1", "+", "p3"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"p1", "+", "p3"}], ",", "kl"}], "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}], 
      RowBox[{"Sq", "[", 
       RowBox[{"k", "+", "pq"}], "]"}]}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sand", "[", 
       RowBox[{"p3", ",", 
        RowBox[{"k", "+", "pq"}], ",", "kl"}], "]"}], "3"], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"pq", ",", "kl"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"k", "+", "pq"}], ",", "kl"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"\[Kappa]", "[", 
       RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}], 
      RowBox[{"Sq", "[", 
       RowBox[{"p2", "+", "k"}], "]"}]}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p3", ",", "pq"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"p2", ",", "kl"}], "]"}], "2"], 
      RowBox[{"Sand", "[", 
       RowBox[{"p3", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p3", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}]}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"pq", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sand", "[", 
          RowBox[{"p1", ",", "k", ",", "p2"}], "]"}], 
         RowBox[{"Sand", "[", 
          RowBox[{"p3", ",", 
           RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Sq", "[", 
          RowBox[{"p2", "+", "k"}], "]"}], 
         RowBox[{"R", "[", 
          RowBox[{"p1", ",", "p3"}], "]"}], 
         RowBox[{"L", "[", 
          RowBox[{"p2", ",", "kl"}], "]"}]}]}], ")"}]}]]}], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p3", "+", "pq"}], ",", "kl"}], "]"}], "2"], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p3", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p3"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"p3", "+", "pq"}], ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6440505463230677`*^9, 3.644050547101379*^9}, {
  3.6440506526449614`*^9, 3.644050652889381*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\
\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", "2"], 
    RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>", 
     " ", "\<\"[\\!\\(3\\)\\!\\(q\\)]\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"\\\\\\\
\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\
\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>\
", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>\
", "2"]}], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>\
", "2"], " ", 
    SuperscriptBox["\<\"<\\!\\(3\\)\\!\\(q\\)>\"\>", "2"], 
    " ", "\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", "\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}], 
   RowBox[{"\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\",\
 \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
       " ", "\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}], "-", 
      RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
       " ", "\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", " ", 
       TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
        "Superscript"]}]}], ")"}], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]], "-", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(3\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\
\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\
\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\
\"\>", "3"], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\
\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\
\"\>", " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",\

 CellChangeTimes->{3.64646980606135*^9, 3.646473301913485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "-"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "+"}]}], ")"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Sand", "[", 
       RowBox[{"pq", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}], "3"], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"pq", ",", "p3"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "kl"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"pq", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pq"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], "3"]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "p1"}], "]"}], 
     RowBox[{"Sq", "[", 
      RowBox[{"pq", "+", "k"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"k", "+", "pq"}], ",", "p3"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"pq", ",", "k", ",", "p2"}], "]"}]}]], "+", 
   "\[IndentingNewLine]", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p2", ",", "kl"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"p3", ",", "kl"}], "]"}], "3"]}], ")"}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "p3"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6440505520092363`*^9, 3.6440505528445673`*^9}, {
  3.6440506562732697`*^9, 3.6440506569591713`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>\
", "3"], " ", 
     SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>\
", "3"]}], 
    RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
     " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\
\\\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\
\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\
\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>\
", " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\
\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\
\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\
\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
     " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>\
", "2"]}], 
   RowBox[{"\<\"[\\!\\(1\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\
\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\))\"","\"2\""},
     "Superscript"]}]], "+", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\
\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", "3"], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(3\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",\

 CellChangeTimes->{3.646469806085967*^9, 3.6464733019557543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "-"}], ",", 
      RowBox[{"2", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Sand", "[", 
       RowBox[{"p1", ",", "k", ",", "p2"}], "]"}], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"p2", ",", "kl"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"pq", ",", "p1"}], "]"}], "3"]}], 
     RowBox[{
      RowBox[{"Sq", "[", 
       RowBox[{"p2", "+", "k"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "p3"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"pq", ",", "p3"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"pq", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pq"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "p3"}], "]"}], "4"]}], 
    RowBox[{
     RowBox[{"Sq", "[", 
      RowBox[{"k", "+", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "p3"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "p1"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"pq", ",", "k", ",", "p2"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"pq", "+", "k"}], ",", "p3"}], "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "kl"}], "]"}], "4"], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"p3", ",", "kl"}], "]"}], "3"]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "p3"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{3.644050661457548*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(3\\)]\"\>\
", "3"], " ", 
     SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>\
", "4"]}], 
    RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\
\\\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\
\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\
\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>\
", " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\
\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\
\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\
\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
     " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(2\\)\\!\\(3\\)]\"\>", "4"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>\
", "2"]}], 
   RowBox[{"\<\"[\\!\\(1\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(1\\)\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\
\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(3\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\))\"","\"2\""},
     "Superscript"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>\
", "2"], " ", 
    SuperscriptBox["\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>", "3"], 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>"}], 
   
   RowBox[{"\<\"<\\!\\(1\\)\\!\\(3\\)>\"\>", 
    " ", "\<\"<\\!\\(3\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"2\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(q\\&_\\)\"\>"]}]]}]], "Output",\

 CellChangeTimes->{3.646469806127655*^9, 3.6464733019898787`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**", "**"}], "**", "**", "**"}], "**", "**",
                   "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**",
                "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
            "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
         "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", "**"}], "**",
      "**", "**"}], "**", "**", "**"}], "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}]}]], "Input",
 CellChangeTimes->{{3.632506746305534*^9, 3.6325067610899143`*^9}, {
  3.6327243613832197`*^9, 3.6327243669957047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "2.2", ".4"}], ":", " ", 
    RowBox[{"OFF", "-", 
     RowBox[{"SHELL", " ", "5"}], "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "ON"}], 
     "-", 
     RowBox[{"SHELL", " ", "ANTIQUARK", " ", "AND", " ", "AN", " ", "OFF"}], 
     "-", 
     RowBox[{"SHELL", " ", "QUARK"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{{3.632506728285612*^9, 3.632506745046269*^9}, {
   3.632757340523529*^9, 3.632757376066222*^9}, {3.633167984661878*^9, 
   3.633167988549819*^9}, {3.633696234744328*^9, 3.6336962441651573`*^9}, {
   3.633759611059648*^9, 3.633759612803856*^9}, {3.6337602554734573`*^9, 
   3.6337602641380177`*^9}, {3.644038662236953*^9, 3.64403866439297*^9}, 
   3.64404087439027*^9, {3.644041921950935*^9, 3.644041922022312*^9}, {
   3.6440421610458508`*^9, 3.644042174859687*^9}, 3.644059423851657*^9, {
   3.644124364213788*^9, 3.644124364287786*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "They", " ", "are", " ", "got", " ", "from", " ", "the", " ", "amplitudes", 
   " ", "as", " ", "in", " ", "the", " ", "previous", " ", "section", " ", 
   "simply", " ", "through", " ", 
   RowBox[{"qb", " ", "<->", " ", "q"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.6440422937323427`*^9, 3.644042307960205*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**", "**"}], "**", "**", "**"}], "**", "**",
                   "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**",
                "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
            "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
         "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", "**"}], "**",
      "**", "**"}], "**", "**", "**"}], "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}]}]], "Input",
 CellChangeTimes->{{3.632506746305534*^9, 3.6325067610899143`*^9}, {
  3.6327243613832197`*^9, 3.6327243669957047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "  ", "PART"}], " ", "2.2", ".5"}], ":", " ", 
    RowBox[{"5", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "OFF"}],
      "-", 
     RowBox[{
     "SHELL", " ", "GLUON", " ", "ADJACENT", " ", "TO", " ", "THE", " ", 
      "FERMION", " ", "PAIR"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{{3.632506728285612*^9, 3.632506745046269*^9}, {
   3.632757340523529*^9, 3.632757376066222*^9}, {3.633167984661878*^9, 
   3.633167988549819*^9}, {3.6336876620364923`*^9, 3.633687674891889*^9}, 
   3.633687824738765*^9, 3.6336916964307537`*^9, 3.633691856410863*^9, {
   3.633694294831354*^9, 3.633694314550647*^9}, 3.633694559325368*^9, {
   3.633696359080228*^9, 3.633696369695652*^9}, {3.6440386771154423`*^9, 
   3.644038679679574*^9}, 3.644040879054009*^9, {3.6440419288224783`*^9, 
   3.6440419288854094`*^9}, 3.6440594262594023`*^9, {3.644124361389979*^9, 
   3.644124362373674*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "MHV", 
    " ", 
    RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", "  ", 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g", "*"], ",", 
        RowBox[{"qb", "+"}], ",", 
        RowBox[{"q", "-"}], ",", 
        RowBox[{"g1", "-"}], ",", 
        RowBox[{"g2", "-"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
   "    ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g", "*"], ",", 
       RowBox[{"qb", "+"}], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"g1", "+"}], ",", 
       RowBox[{"g2", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{
  3.644036359456698*^9, {3.644037850482403*^9, 3.644037876457693*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "pqb"}], "]"}], "3"], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pqb"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pqb", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p1"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644036362157996*^9, 3.644036380919559*^9}, {
  3.6440364449091*^9, 3.644036521245061*^9}, {3.644036656328499*^9, 
  3.644036694516191*^9}, {3.6440367387009068`*^9, 3.644036745513925*^9}, {
  3.6440381680223703`*^9, 3.644038169678101*^9}, {3.644050561575231*^9, 
  3.6440505623078613`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", " ", 
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)]\
\"\>", "2"]}], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(1\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(1\\)\\!\\(q\\)]\"\>", 
    " ", "\<\"[\\!\\(q\\)\\!\\(q\\&_\\)]\"\>", " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806355932*^9, 3.646473302238901*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"g2", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]c", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"kl", ",", "pq"}], "]"}], "3"], 
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pqb"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "pqb"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pqb", ",", "pq"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p1"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>",
     "3"], 
   RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(q\\)\\!\\(q\\&_\\)>\"\>", " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806394301*^9, 3.646473302272417*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "NMHV", 
    " ", "AMPLITUDES", "\[IndentingNewLine]", "   ", "A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g", "*"], ",", 
       RowBox[{"qb", "+"}], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"g1", "-"}], ",", 
       RowBox[{"g2", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.633694284255384*^9, 3.6336942847037163`*^9}, {
  3.6336961502089653`*^9, 3.633696151457088*^9}, {3.638009398133876*^9, 
  3.638009398398589*^9}, {3.638009534643839*^9, 3.638009537337723*^9}, {
  3.644037883649132*^9, 3.644037915935959*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"pqb", ",", "p1"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p2", ",", "kl"}], "]"}], "4"]}], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"pqb", ",", "pq"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"p2", "+", "k"}], ",", "p1"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", "k", ",", "pqb"}], "]"}], 
      RowBox[{"Sand2R", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p2"}], ",", "k", ",", "p2"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox["1", 
     RowBox[{"Sq", "[", 
      RowBox[{"k", "+", "pqb"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "pqb"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p2", ",", "pq"}], "]"}], "3"], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"k", "+", "pqb"}], ",", "kl"}], "]"}]}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "pq"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sq", "[", 
          RowBox[{"k", "+", "pqb"}], "]"}], 
         RowBox[{"L", "[", 
          RowBox[{"pqb", ",", "kl"}], "]"}], 
         RowBox[{"R", "[", 
          RowBox[{"p2", ",", "pq"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sand", "[", 
          RowBox[{"p2", ",", 
           RowBox[{"k", "+", "pqb"}], ",", "kl"}], "]"}], 
         RowBox[{"Sand", "[", 
          RowBox[{"pq", ",", "k", ",", "pqb"}], "]"}]}]}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pq"}], "]"}], "3"], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p1"}], "]"}], "4"]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"pqb", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p2"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"k", "+", "p2"}], ",", "p1"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"pq", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.644050668440683*^9, 3.644050669694646*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>\
", "4"], " ", 
     SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>\
", "3"]}], 
    RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
     " ", "\<\"[\\!\\(1\\)\\!\\(2\\)]\"\>", 
     " ", "\<\"<\\!\\(q\\)\\!\\(q\\&_\\)>\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(1\\)]\"\
\>", " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\
\\\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\
\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\
\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>\
", " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\
\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"\\\\\\\\)\
\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\
\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\
\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)]\
\"\>", "2"], " ", 
    SuperscriptBox["\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>", "3"], 
    " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\&_\\\\\
\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\
\\(l\\\\)\\\"\\)]\"\>"}], 
   RowBox[{"\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>", " ", 
    TemplateBox[{
     "\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
       "-", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\&_\\\\\
\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\
\\(l\\\\)\\\"\\)]\"\>"}], 
       " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\&_\\)]\"\>\
"}], "-", 
      RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)]\"\>",
        " ", "\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>", " ", 
       TemplateBox[{
        "\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\))\"","\"2\""},
        "Superscript"]}]}], ")"}], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(1\\)\\!\\(q\\&_\\)]\"\>", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>\
", "4"]}], 
   RowBox[{"\<\"[\\!\\(q\\)\\!\\(q\\&_\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(1\\)]\
\"\>", " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\&_\\)]\"\>\
", " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|(\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\))(\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\))|\\!\\(2\\)>\"\>", 
    " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806461494*^9, 3.646473302339499*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"g2", "+"}]}], ")"}]}], " ", "*)"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"pq", ",", "p1"}], "]"}], "2"], 
      RowBox[{"R", "[", 
       RowBox[{"pqb", ",", "p1"}], "]"}], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"p2", ",", "kl"}], "]"}], "4"]}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"pqb", ",", "pq"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"pqb", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand2L", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p2"}], ",", "k", ",", "p2"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox["1", 
     RowBox[{"Sq", "[", 
      RowBox[{"k", "+", "pqb"}], "]"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "pq"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Sand", "[", 
        RowBox[{"kl", ",", 
         RowBox[{"k", "+", "pqb"}], ",", "p2"}], "]"}], "3"]}], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"p1", ",", "pq"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p1", ",", "p2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sq", "[", 
          RowBox[{"k", "+", "pqb"}], "]"}], 
         RowBox[{"R", "[", 
          RowBox[{"pqb", ",", "kl"}], "]"}], 
         RowBox[{"L", "[", 
          RowBox[{"p2", ",", "pq"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sand", "[", 
          RowBox[{"kl", ",", 
           RowBox[{"k", "+", "pqb"}], ",", "p2"}], "]"}], 
         RowBox[{"Sand", "[", 
          RowBox[{"pqb", ",", "k", ",", "pq"}], "]"}]}]}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "kl"}], "]"}], "4"], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "pqb"}], "]"}], "2"], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"pqb", ",", "pq"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "pq"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"p1", "+", "p2"}], ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.633850469900165*^9, 3.633850649262218*^9}, {
   3.633850786512259*^9, 3.633850883475814*^9}, {3.633850918242427*^9, 
   3.633851170569735*^9}, {3.63385543049302*^9, 3.633855444044759*^9}, {
   3.6338558091495533`*^9, 3.633855840700314*^9}, {3.633856165416971*^9, 
   3.633856169646612*^9}, {3.633861210070561*^9, 3.6338612174703293`*^9}, {
   3.633861380446014*^9, 3.633861386150441*^9}, {3.633862040219009*^9, 
   3.633862045498086*^9}, {3.63386541611475*^9, 3.6338654258430157`*^9}, {
   3.6338654781301727`*^9, 3.6338655134154453`*^9}, {3.633865669690214*^9, 
   3.633865726022983*^9}, {3.6338662305288563`*^9, 3.6338662585757093`*^9}, {
   3.6338695148127728`*^9, 3.633869540019771*^9}, {3.633869718030056*^9, 
   3.633869722260818*^9}, {3.633870983494093*^9, 3.633871078226184*^9}, {
   3.6338711120882177`*^9, 3.6338711452391653`*^9}, {3.633871229219286*^9, 
   3.633871245730714*^9}, {3.633871651987701*^9, 3.633871688087858*^9}, {
   3.633871789963266*^9, 3.633871799362776*^9}, {3.633890167468958*^9, 
   3.63389026221523*^9}, {3.633890316973131*^9, 3.6338903368407297`*^9}, {
   3.633890392697847*^9, 3.6338904676945887`*^9}, {3.633892133456216*^9, 
   3.633892163678472*^9}, {3.633892445196127*^9, 3.6338924535465717`*^9}, {
   3.633892622877048*^9, 3.63389263448319*^9}, {3.633892731784137*^9, 
   3.6338927322468243`*^9}, {3.633892809272903*^9, 3.633892813589862*^9}, {
   3.633892872182385*^9, 3.633892872533483*^9}, 3.6339425898552513`*^9, {
   3.636893489545443*^9, 3.6368934950884523`*^9}, {3.6380135485166073`*^9, 
   3.638013551221198*^9}, {3.643954965693737*^9, 3.643954967453328*^9}, {
   3.643962517645347*^9, 3.643962537454546*^9}, {3.643969982493113*^9, 
   3.643969982847151*^9}, {3.643971360327106*^9, 3.6439714190447197`*^9}, {
   3.64397375795634*^9, 3.643973820984811*^9}, 3.643973884392357*^9, {
   3.643977956687646*^9, 3.643977960897236*^9}, {3.643978023640772*^9, 
   3.6439780637857447`*^9}, {3.643981546056211*^9, 3.643981549245817*^9}, {
   3.644036726532805*^9, 3.644036728308742*^9}, {3.644037923311327*^9, 
   3.644037924107621*^9}, {3.644038177863662*^9, 3.644038185649321*^9}, {
   3.6440505723227177`*^9, 3.644050579598336*^9}, {3.644050672513454*^9, 
   3.644050672622735*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", " ", 
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)]\
\"\>", "2"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>\
", "4"]}], 
   RowBox[{"\<\"[\\!\\(q\\)\\!\\(q\\&_\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\
\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\
\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\
\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\
\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\
\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\
\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\"\>", 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>\
", "4"], " ", 
    SuperscriptBox["\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>", "2"], 
    " ", "\<\"<\\!\\(1\\)\\!\\(q\\&_\\)>\"\>"}], 
   RowBox[{"\<\"<\\!\\(q\\)\\!\\(q\\&_\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\&_\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|(\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\))(\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\))|\\!\\(2\\)]\"\>", 
    " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "+", 
  FractionBox[
   RowBox[{"\<\"[\\!\\(2\\)\\!\\(q\\)]\"\>", " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\&_\\\\\
\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
     "3"]}], 
   RowBox[{"\<\"[\\!\\(1\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(1\\)\\!\\(q\\)]\"\>", " ", 
    TemplateBox[{
     "\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
       "-", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\
\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\
\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\&_\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\
\\\"\\\"}]\\)|\\!\\(2\\)]\"\>"}], 
       " ", "\<\"<\\!\\(q\\&_\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\
\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\"\>\
"}], "-", 
      RowBox[{"\<\"[\\!\\(2\\)\\!\\(q\\)]\"\>", 
       " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)>\"\>", 
       " ", 
       TemplateBox[{
        "\"(\\!\\(k + p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\))\"","\"2\""},
        "Superscript"]}]}], ")"}], " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806529078*^9, 3.6464733023634033`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**", "**"}], "**", "**", "**"}], "**", "**",
                   "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**",
                "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
            "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", 
         "**"}], "**", "**", "**"}], "**", "**", "**"}], "**", "**", "**"}], "**",
      "**", "**"}], "**", "**", "**"}], "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}]}]], "Input",
 CellChangeTimes->{{3.632506746305534*^9, 3.6325067610899143`*^9}, {
  3.6327243613832197`*^9, 3.6327243669957047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "PART"}], " ", "2.2", ".6"}], ":", " ", 
    RowBox[{"5", "-", 
     RowBox[{"POINT", " ", "AMPLITUDES", " ", "WITH", " ", "AN", " ", "OFF"}],
      "-", 
     RowBox[{
     "SHELL", " ", "GLUON", " ", "NOT", " ", "ADJACENT", " ", "TO", " ", 
      "THE", " ", "FERMION", " ", "PAIR"}]}]}], "  ", "***)"}]}]], "Input",
 CellChangeTimes->{{3.632506728285612*^9, 3.632506745046269*^9}, {
   3.632757340523529*^9, 3.632757376066222*^9}, {3.633167984661878*^9, 
   3.633167988549819*^9}, {3.6336876620364923`*^9, 3.633687674891889*^9}, 
   3.633687824738765*^9, 3.6336916964307537`*^9, 3.633691856410863*^9, {
   3.633694294831354*^9, 3.633694314550647*^9}, {3.633694559325368*^9, 
   3.633694569307942*^9}, {3.633696326427114*^9, 3.63369633780118*^9}, {
   3.644038236475935*^9, 3.644038256825718*^9}, {3.6440386945674877`*^9, 
   3.6440386973960323`*^9}, 3.6440408841817427`*^9, {3.644041934481554*^9, 
   3.644041934553462*^9}, 3.644059431475294*^9, {3.644124357159255*^9, 
   3.644124357236669*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "MHV", " ", 
    "AMPLITUDES", " ", "\[IndentingNewLine]", "   ", "A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], ";", "\[IndentingNewLine]", "    ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g", "*"], ",", 
       RowBox[{"g1", "+"}], ",", 
       RowBox[{"qb", "+"}], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"g2", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.64403691611019*^9, 3.644036921833611*^9}, {
  3.644036999471697*^9, 3.644037001934311*^9}, {3.644037941599053*^9, 
  3.644037945382362*^9}, {3.644037993964676*^9, 3.644038014908001*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "pqb"}], "]"}], "3"], 
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "pq"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p1"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "pqb"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pqb", ",", "pq"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.633695195877616*^9, 3.633695223958398*^9}, {
  3.633695283252912*^9, 3.633695295115073*^9}, {3.633695517028985*^9, 
  3.633695526891089*^9}, {3.63369561616122*^9, 3.6336956393588047`*^9}, {
  3.633763959478244*^9, 3.633763974837454*^9}, {3.633764061521226*^9, 
  3.6337640703838787`*^9}, {3.633774193464525*^9, 3.633774244188447*^9}, {
  3.633774479845323*^9, 3.63377449107209*^9}, {3.6337750434424763`*^9, 
  3.633775064635994*^9}, {3.63377527068926*^9, 3.633775282743326*^9}, {
  3.633775496926277*^9, 3.633775498173101*^9}, {3.6440369279620333`*^9, 
  3.6440369913853407`*^9}, {3.644038191149008*^9, 3.644038192692724*^9}, {
  3.644050588757101*^9, 3.644050589858426*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", " ", 
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)]\
\"\>", "3"]}], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>", 
    " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(1\\)\\!\\(q\\&_\\)]\"\>", 
    " ", "\<\"[\\!\\(2\\)\\!\\(q\\)]\"\>", 
    " ", "\<\"[\\!\\(q\\)\\!\\(q\\&_\\)]\"\>", " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806659767*^9, 3.646473302506145*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g2", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[Kappa]c", "[", 
     RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"kl", ",", "pq"}], "]"}], "3"], 
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pqb"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "p1"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "pqb"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pqb", ",", "pq"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}]}]]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>\
", "3"], " ", \
"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)>\"\>"}], 
   RowBox[{"\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(q\\&_\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>", 
    " ", "\<\"<\\!\\(q\\)\\!\\(q\\&_\\)>\"\>", " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806694165*^9, 3.646473302538834*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "\[IndentingNewLine]", "INDEPENDENT"}], " ", "NMHV", 
    " ", 
    RowBox[{"AMPLITUDES", ":", "\[IndentingNewLine]", "  ", 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g", "*"], ",", 
        RowBox[{"g1", "+"}], ",", 
        RowBox[{"qb", "+"}], ",", 
        RowBox[{"q", "-"}], ",", 
        RowBox[{"g2", "-"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
   "    ", 
   RowBox[{"A", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g", "*"], ",", 
       RowBox[{"g1", "-"}], ",", 
       RowBox[{"qb", "+"}], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"g2", "+"}]}], ")"}], "."}]}]}], "\[IndentingNewLine]", 
  "***)"}]], "Input",
 CellChangeTimes->{
  3.6336947665867453`*^9, {3.633696136194809*^9, 3.633696140225346*^9}, {
   3.6380093904474688`*^9, 3.638009390742056*^9}, {3.644037955885892*^9, 
   3.64403798056507*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"pqb", ",", "p1"}], "]"}], "2"], 
      RowBox[{"L", "[", 
       RowBox[{"pq", ",", "p1"}], "]"}], 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p2", ",", "kl"}], "]"}], "4"]}], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"pqb", ",", "pq"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"p2", "+", "k"}], ",", "pq"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", "k", ",", "p1"}], "]"}], 
      RowBox[{"Sand2R", "[", 
       RowBox[{"p2", ",", "k", ",", 
        RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox["1", 
     RowBox[{"Sq", "[", 
      RowBox[{"k", "+", "p1"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "p1"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p2", ",", "pq"}], "]"}], "2"], 
      RowBox[{"R", "[", 
       RowBox[{"p2", ",", "pqb"}], "]"}]}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"pqb", ",", "pq"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p2", ",", "k", ",", "p1"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"pqb", ",", 
        RowBox[{"p1", "+", "k"}], ",", "kl"}], "]"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"pq", "+", "p2"}], ",", "kl"}], "]"}], "2"], 
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "pqb"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "pq"}], "]"}]}], 
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"p1", ",", "pqb"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "p1"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"p2", ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"k", "+", "p2"}], ",", "pq"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"pqb", ",", 
       RowBox[{"pq", "+", "p2"}], ",", "kl"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{3.644050608842326*^9, 3.644050696280233*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)>\"\>", " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\
\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", "2"]}], 
   RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>", 
    " ", "\<\"[\\!\\(2\\)\\!\\(q\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)\\!\\(q\\&_\\)>\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\
\"\>", " ", "\<\"<\\!\\(q\\&_\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\
\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\
\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\
\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>\
", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>", "2"], 
    " ", "\<\"<\\!\\(2\\)\\!\\(q\\&_\\)>\"\>"}], 
   RowBox[{"\<\"<\\!\\(q\\)\\!\\(q\\&_\\)>\"\>", 
    " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(1\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\&_\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"1\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "+", 
  FractionBox[
   RowBox[{"\<\"[\\!\\(1\\)\\!\\(q\\)]\"\>", " ", 
    SuperscriptBox["\<\"[\\!\\(1\\)\\!\\(q\\&_\\)]\"\>", "2"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>\
", "4"]}], 
   RowBox[{"\<\"[\\!\\(q\\)\\!\\(q\\&_\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\)]\
\"\>", " ", "\<\"<\\!\\(2\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(1\\)]\"\>", 
    " ", "\<\"<\\!\\(2\\)|(\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\))(\\!\\(\\*OverlayBox[{\
\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\
\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\
\\\\)\\\\\\\"\\\"}]\\))|\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)>\"\>", " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.646469806763238*^9, 3.646473302607135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g2", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p1", ",", "pq"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "p2"}], "]"}], "4"]}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"pqb", ",", "pq"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"pq", ",", 
        RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p1", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand2L", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p2"}], ",", "k", ",", "p2"}], "]"}]}]]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox["1", 
     RowBox[{"Sq", "[", 
      RowBox[{"k", "+", "p1"}], "]"}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"p1", ",", "kl"}], "]"}], "3"], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"p2", ",", "pqb"}], "]"}], "3"]}], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"pq", ",", "pqb"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"p1", ",", "k", ",", "p2"}], "]"}], 
      RowBox[{"Sand", "[", 
       RowBox[{"kl", ",", 
        RowBox[{"k", "+", "p1"}], ",", "pqb"}], "]"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "pqb"}], "]"}], "3"], 
     SuperscriptBox[
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "pq"}], "]"}], "3"]}], 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"p1", ",", "pqb"}], "]"}], 
     RowBox[{"L", "[", 
      RowBox[{"kl", ",", "p1"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"pq", ",", "p2"}], "]"}], 
     RowBox[{"R", "[", 
      RowBox[{"kl", ",", "p2"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"pq", ",", 
       RowBox[{"k", "+", "p2"}], ",", "kl"}], "]"}], 
     RowBox[{"Sand", "[", 
      RowBox[{"kl", ",", 
       RowBox[{"pq", "+", "p2"}], ",", "pqb"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.633946970313178*^9, 3.6339470294555883`*^9}, {
   3.633947065893062*^9, 3.633947113340708*^9}, {3.633947643422015*^9, 
   3.633947746169508*^9}, {3.633948169264229*^9, 3.633948227053437*^9}, {
   3.633948259483657*^9, 3.6339482802134438`*^9}, {3.633951754668375*^9, 
   3.633951876928*^9}, {3.633951995720752*^9, 3.633952011561677*^9}, {
   3.6339520573515253`*^9, 3.63395206117908*^9}, {3.633952897650296*^9, 
   3.6339529071625338`*^9}, {3.6339561893325872`*^9, 3.633956210267724*^9}, {
   3.6339577414822903`*^9, 3.633957744577076*^9}, {3.633957889045269*^9, 
   3.633957892720491*^9}, {3.633958126698201*^9, 3.633958150887814*^9}, {
   3.63395872875244*^9, 3.633958745158414*^9}, {3.633958907183792*^9, 
   3.633958920430764*^9}, {3.633958960229371*^9, 3.633958969654093*^9}, {
   3.633959418723167*^9, 3.63395947611255*^9}, {3.633959515037901*^9, 
   3.633959552315699*^9}, {3.6380102642303257`*^9, 3.63801028191532*^9}, {
   3.63801070359054*^9, 3.638010706798366*^9}, 3.638011284737605*^9, {
   3.638012575854764*^9, 3.638012577174917*^9}, {3.643954955613964*^9, 
   3.643954955685506*^9}, 3.6439625654582233`*^9, {3.643970062433341*^9, 
   3.643970081552951*^9}, {3.643970196694642*^9, 3.643970208651112*^9}, {
   3.643971505464129*^9, 3.6439716021374598`*^9}, {3.6439739447583523`*^9, 
   3.643973980172111*^9}, {3.643977630501585*^9, 3.6439776332237587`*^9}, {
   3.643977685429978*^9, 3.643977687071453*^9}, {3.64398156537531*^9, 
   3.643981571028449*^9}, {3.6440370148711023`*^9, 3.64403702272091*^9}, 
   3.64403719993672*^9, {3.644038197047274*^9, 3.644038202896473*^9}, {
   3.644050597760833*^9, 3.644050601188105*^9}, {3.64405069973549*^9, 
   3.6440507001095953`*^9}, {3.644062627963622*^9, 3.64406266410664*^9}, {
   3.644062696265012*^9, 3.6440626982155848`*^9}, {3.644140279714328*^9, 
   3.644140295568739*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\&_\\)]\
\"\>", "3"], " ", 
     SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(q\\)>\"\>\
", "3"]}], 
    RowBox[{"\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)]\"\>", 
     " ", "\<\"[\\!\\(1\\)\\!\\(q\\&_\\)]\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)>\"\>", 
     " ", "\<\"<\\!\\(2\\)\\!\\(q\\)>\"\>", 
     " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\
\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}] + \\*OverlayBox[{\\\"\\\\\\\"/\\\
\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\\\\_\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\!\\\\\
\\\\\\\\\\\\(q\\\\\\\\\\\\\\\\)\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\
\\(q\\&_\\)]\"\>", 
     " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\
\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(2\\)]\"\>\
", "4"], " ", 
    SuperscriptBox["\<\"<\\!\\(1\\)\\!\\(q\\)>\"\>", "3"]}], 
   RowBox[{"\<\"<\\!\\(q\\)\\!\\(q\\&_\\)>\"\>", 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", "\<\"<\\!\\(q\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(k\\_\\\
\"\\\\!\\\\(l\\\\)\\\"\\)]\"\>", 
    " ", "\<\"[\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|(\\!\\(\\*OverlayBox[{\\\
\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] + \
\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\\\
\\\\_\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\))(\\!\\(\\*\
OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\))|\\!\\(2\\)]\"\>", 
    " ", 
    SubscriptBox["\<\"\[Kappa]\"\>", "\<\"\\!\\(g\\)\"\>"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\<\"[\\!\\(2\\)\\!\\(q\\&_\\)]\"\>", "3"], " ", 
    SuperscriptBox["\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\\!\\(1\\)>\"\>\
", "3"]}], 
   RowBox[{"\<\"[\\!\\(q\\)\\!\\(q\\&_\\)]\"\>", 
    " ", "\<\"<\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)|\\!\\(\\*OverlayBox[{\\\"\
\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}] \
+ \\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(p\\\
\\\\\\_\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(q\\&_\
\\)]\"\>", 
    " ", "\<\"<\\!\\(1\\)|\\!\\(\\*OverlayBox[{\\\"\\\\\\\"/\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(k\\\\\\\\)\\\\\\\"\\\"}]\\)|\\!\\(2\\)]\"\>", 
    " ", 
    TemplateBox[{"\"(\\!\\(k + p\\_\\\"1\\\"\\))\"","\"2\""},
     "Superscript"], " ", 
    SubscriptBox["\<\"\\!\\(\\*SuperscriptBox[\\(\[Kappa]\\), \
\\(*\\)]\\)\"\>", "\<\"\\!\\(g\\)\"\>"]}]]}]], "Output",
 CellChangeTimes->{3.6464698068098803`*^9, 3.6464733026304407`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*******)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**"}], "*", " ", "PART", " ", "3"}], ":", " ", 
    RowBox[{"THE", " ", "PHASE", " ", "SPACE", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"GENERATORS", " ", "**", "**", "**", "**", "**"}], "**"}], "**",
       "**"}]}]}], "******************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}]}]], "Input",
 CellChangeTimes->{{3.6437095463047523`*^9, 3.6437096321882067`*^9}, {
  3.643710171752379*^9, 3.643710189926363*^9}, {3.6440593239077263`*^9, 
  3.644059330559133*^9}, {3.644124265859255*^9, 3.64412426664396*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**", " ", "PHASE"}], " ", 
     "SPACE", " ", "GENERATOR", " ", "FOR", " ", "n", " ", "MASSLESS", " ", 
     "PARTICLES"}], " ", "-", " ", 
    RowBox[{"FULLY", " ", "ON"}], "-", 
    RowBox[{"SHELL", " ", "KINEMATICS"}]}], " ", "***************)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{
   "This", " ", "phase", " ", "space", " ", "points", " ", "can", " ", 
    "never", " ", "be", " ", "used", " ", "to", " ", "compute", " ", "the", 
    " ", "amplitudes", " ", "presented", " ", "in", " ", "this", " ", 
    "notebook"}], "     ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                             ", 
   RowBox[{
    RowBox[{
    "because", " ", "they", " ", "all", " ", "feature", " ", "one", " ", 
     "off"}], "-", 
    RowBox[{"shell", " ", 
     RowBox[{"particle", "."}]}]}], "                            ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "       ", 
   RowBox[{
   "Anyway", " ", "we", " ", "keep", " ", "it", " ", "here", " ", "to", " ", 
    "illustrate", " ", "the", " ", "procedure", " ", "for", " ", "the", " ", 
    "curiosity", " ", "of", " ", "the", " ", "interested", " ", "user"}], 
   "       ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"RepGen", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "metric", ",", "vector", ",", "p", ",", "en", ",", "mp", ",", "k", ",", 
       "\[Zeta]", ",", "\[Phi]", ",", "x1", ",", "x2", ",", 
       "\[CapitalLambda]", ",", "\[Beta]1", ",", "\[Beta]2", ",", "\[Beta]3", 
       ",", "\[Beta]", ",", "\[Gamma]"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "The", " ", "input", " ", "parameter", " ", "\"\<n\>\"", " ", "is", " ",
        "the", " ", "number", " ", "of", " ", 
       RowBox[{"particles", ":", " ", 
        RowBox[{"2", " ", "colloding", " ", "and", " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], " ", "in", " ", "the", " ", 
         "outgoins", " ", "state"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Minkowski", " ", "metric", " ", "tensor"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"metric", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{
        "Relation", " ", "between", " ", "reference", " ", "frame", " ", 
         "labels", " ", "and", " ", "component", " ", "list", " ", "in", " ", 
         "the", " ", 
         RowBox[{"code", ":", " ", "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], ")"}]}]}], " ", "=", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], ")"}], "."}]}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "We", " ", "generate", " ", "a", " ", "list", " ", "of", " ", "n", 
         " ", "4"}], "-", "vectors"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vector", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{
        "The", " ", "first", " ", "two", " ", "vectors", " ", "are", " ", 
         "considered", " ", "as", " ", "head"}], "-", 
        RowBox[{
        "on", " ", "colliding", " ", "particles", " ", "\[IndentingNewLine]", 
         "in", " ", "the", " ", "COM", " ", "frame", " ", "and", " ", 
         "travelling", " ", "along", " ", "the", " ", "x", " ", 
         RowBox[{"axis", ".", " ", "Notice"}], " ", "that", " ", "the", " ", 
         "reason", " ", "for", " ", "choosing", " ", "the", " ", "x", " ", 
         "instead", " ", "of", " ", "the", " ", "more", " ", "usual", " ", 
         "z", " ", "axis", " ", "has", " ", "to", " ", "do", " ", "with", " ",
          "the", " ", "denominator", " ", "of", " ", "the", " ", "spinor", 
         " ", "normalization", " ", 
         RowBox[{"constants", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"So", " ", "their", " ", "\"\<1\>\"", 
        RowBox[{"(", "x", ")"}], " ", "components", " ", "must", " ", "be", 
        " ", "equal", " ", "and", " ", 
        RowBox[{"opposite", ".", " ", "Energies"}], " ", "have", " ", "to", 
        " ", "simply", " ", "be", " ", "equal"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "In", " ", "order", " ", "for", " ", "the", " ", "distribution", " ", 
         "of", " ", "the", " ", "vectors", " ", "in", " ", "space", " ", "to",
          " ", "be", " ", "uniform"}], ",", " ", 
        RowBox[{
        "we", " ", "work", " ", "with", " ", "the", " ", "unit", " ", 
         "sphere"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Energy", " ", "of", " ", "the", " ", "system", " ", "in", " ", "the", 
        " ", "COM", " ", "frame"}], "  ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"en", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{" ", 
                RowBox[{
                 RowBox[{
                 "We", " ", "generate", " ", "the", " ", "final", " ", 
                  "state", " ", "momenta", " ", "using", " ", "the", " ", 
                  "procedure", " ", "employed", " ", "in", " ", "the", " ", 
                  "RAMBO", " ", "algorithm", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                   "Kleiss", ",", "Stirling", ",", "Ellis", ",", " ", 
                    RowBox[{
                    RowBox[{"Comput", ".", "Phys", ".", "Commun", ".", "40"}],
                     " ", 
                    RowBox[{"(", "1986", ")"}], " ", "359"}]}], " ", ")"}]}], 
                 ":", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
                 "1"}], ")"}], " ", "Generate", " ", "n"}], "-", 
              RowBox[{"2", " ", "massless", " ", "momenta"}]}], ";", 
             "\[IndentingNewLine]", "     ", "2"}], ")"}], " ", "Determine", 
           " ", "the", " ", "Lorentz", " ", "and", " ", "scalinf", " ", 
           "transformations", " ", "forcing", " ", "the", " ", "sum", " ", 
           "to", " ", "equal", "   ", "\[IndentingNewLine]", "         ", 
           "the", " ", "sum", " ", "of", " ", "the", " ", "initial", " ", 
           "state", " ", "momenta"}], ";", "\[IndentingNewLine]", "       ", 
          "3"}], ")"}], " ", "Exploit", " ", "the", " ", "linear", " ", 
        "nature", " ", "of", " ", "Lorentz", " ", "transformations", " ", 
        "applying", " ", "these", "   ", "\[IndentingNewLine]", "           ",
         "transformations", " ", "to", " ", "the", " ", "single", " ", 
        "momenta", " ", 
        RowBox[{"separately", "."}]}], "\[IndentingNewLine]", " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"x1", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"x2", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Zeta]", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Phi]", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "3"}], ",", 
        RowBox[{"k", "\[LessEqual]", "n"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Zeta]", "=", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"RandomReal", "[", "]"}]}], "-", "1"}]}], "}"}]}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"\[Phi]", "=", 
           RowBox[{"{", 
            RowBox[{"\[Phi]", ",", 
             RowBox[{"2", "\[Pi]", " ", 
              RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"x1", "=", 
            RowBox[{"{", 
             RowBox[{"x1", ",", 
              RowBox[{"RandomReal", "[", "]"}]}], "}"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"x2", "=", 
            RowBox[{"{", 
             RowBox[{"x2", ",", 
              RowBox[{"RandomReal", "[", "]"}]}], "}"}]}], ";"}]}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Zeta]", "=", 
       RowBox[{"Flatten", "[", "\[Zeta]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Phi]", "=", 
       RowBox[{"Flatten", "[", "\[Phi]", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"x1", "=", 
       RowBox[{"Flatten", "[", "x1", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"x2", "=", 
       RowBox[{"Flatten", "[", "x2", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "3"}], ",", 
        RowBox[{"k", "\[LessEqual]", "n"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"vector", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"x1", "[", 
             RowBox[{"[", "k", "]"}], "]"}], 
            RowBox[{"x2", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "3"}], ",", 
        RowBox[{"k", "\[LessEqual]", "n"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"vector", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"vector", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "2"]}]], 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"vector", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "2"]}]], 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Total", " ", "momentum", " ", "of", " ", "the", " ", "final", " ", 
        "state"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Invariant", " ", "mass", " ", "of", " ", "the", " ", "final", " ", 
        "state"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mp", "=", 
       SqrtBox[
        RowBox[{"p", ".", "metric", ".", "p"}]]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Speed", " ", "parameter", " ", "of", " ", "the", " ", "Lorents", " ", 
        "transformation"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Beta]1", "=", 
       FractionBox[
        RowBox[{"p", "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Beta]2", "=", 
       FractionBox[
        RowBox[{"p", "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Beta]3", "=", 
       FractionBox[
        RowBox[{"p", "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Beta]", "=", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Beta]1", "2"], "+", 
         SuperscriptBox["\[Beta]2", "2"], "+", 
         SuperscriptBox["\[Beta]3", "2"]}]]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"\[Gamma]", "-", "factor"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[Gamma]", "=", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]]}], ";", "\n", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Lorentz", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[CapitalLambda]", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]"}], " ", "\[Beta]1"}], ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]"}], " ", "\[Beta]2"}], ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]"}], " ", "\[Beta]3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]"}], " ", "\[Beta]1"}], ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox["\[Beta]1", "2"], 
              SuperscriptBox["\[Beta]", "2"]], 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]1", " ", "\[Beta]2"}], 
             SuperscriptBox["\[Beta]", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "1"}], ")"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]1", " ", "\[Beta]3"}], 
             SuperscriptBox["\[Beta]", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]"}], " ", "\[Beta]2"}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]2", " ", "\[Beta]1"}], 
             SuperscriptBox["\[Beta]", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "1"}], ")"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox["\[Beta]2", "2"], 
              SuperscriptBox["\[Beta]", "2"]], 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]2", " ", "\[Beta]3"}], 
             SuperscriptBox["\[Beta]", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]"}], " ", "\[Beta]3"}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]3", " ", "\[Beta]1"}], 
             SuperscriptBox["\[Beta]", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "1"}], ")"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Beta]3", " ", "\[Beta]2"}], 
             SuperscriptBox["\[Beta]", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "1"}], ")"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox["\[Beta]3", "2"], 
              SuperscriptBox["\[Beta]", "2"]], 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "1"}], ")"}]}]}]}], "}"}]}], "}"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "We", " ", "apply", " ", "the", " ", "Lorentz", " ", "transformation", 
        " ", "plus", " ", "scaling", " ", "in", " ", "order", " ", "and", " ",
         "get", " ", "the", " ", "massless", " ", "vectors", " ", "we", " ", 
        "need"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "3"}], ",", 
        RowBox[{"k", "\[LessEqual]", "n"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"vector", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "=", 
          RowBox[{
           FractionBox["en", "mp"], 
           RowBox[{"\[CapitalLambda]", ".", 
            RowBox[{"vector", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "is", " ", "simply", " ", "due", " ", "to", " ", "the", 
        " ", "fact", " ", "that", " ", "the", " ", "amplitudes", " ", "are", 
        " ", "always", " ", "computed", " ", "as", " ", "if", " ", "all", " ",
         "the", " ", "momenta", " ", "\[IndentingNewLine]", "  ", "were", " ", 
        RowBox[{"incoming", "/", "outgoing"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vector", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vector", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"vector", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "vector", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.643364012118389*^9, 3.643364021209301*^9}, {
   3.643364060176034*^9, 3.643364473770259*^9}, {3.643364562539497*^9, 
   3.643364566090193*^9}, {3.643364604162928*^9, 3.6433646042986193`*^9}, {
   3.643364655498333*^9, 3.643364657861874*^9}, {3.6433647192634153`*^9, 
   3.643364752419106*^9}, 3.643364799955912*^9, {3.6433652536325283`*^9, 
   3.643365295732834*^9}, {3.643365464603394*^9, 3.643365483293338*^9}, {
   3.643365593351261*^9, 3.6433656124938707`*^9}, {3.643365694762516*^9, 
   3.643365694986212*^9}, {3.6433669012758512`*^9, 3.643366915471649*^9}, 
   3.6433674564613857`*^9, {3.643368724714706*^9, 3.643368800721078*^9}, {
   3.643369169149971*^9, 3.643369240267316*^9}, {3.643369281425253*^9, 
   3.643369389814323*^9}, {3.643369479929817*^9, 3.64336948476341*^9}, {
   3.643369579942378*^9, 3.643369616532687*^9}, {3.643369710512075*^9, 
   3.6433697640698633`*^9}, {3.643369797859157*^9, 3.6433698049466677`*^9}, {
   3.643370028107588*^9, 3.643370031621729*^9}, {3.643370076113122*^9, 
   3.643370093328415*^9}, {3.643375748693112*^9, 3.643375857379366*^9}, {
   3.643375954233245*^9, 3.643376117524774*^9}, {3.6433761899238253`*^9, 
   3.643376212337943*^9}, {3.643376262521735*^9, 3.643376289464732*^9}, {
   3.643376351110758*^9, 3.6433764999485083`*^9}, {3.643387592298621*^9, 
   3.643387614140472*^9}, 3.643387929349697*^9, {3.6433881791639433`*^9, 
   3.643388187507502*^9}, {3.643388336659864*^9, 3.643388337539714*^9}, {
   3.643388474838194*^9, 3.643388475042684*^9}, {3.643388608271696*^9, 
   3.643388614384645*^9}, {3.6433886703661957`*^9, 3.643388674644665*^9}, {
   3.643435300891138*^9, 3.6434353022528343`*^9}, {3.6434356708853703`*^9, 
   3.643436044100148*^9}, {3.64343630077885*^9, 3.643436938240593*^9}, {
   3.643437003134177*^9, 3.643437090586026*^9}, {3.6434373296900387`*^9, 
   3.643437378613422*^9}, {3.643437428350813*^9, 3.643437478554908*^9}, {
   3.643437604757555*^9, 3.64343761866861*^9}, {3.643442659313918*^9, 
   3.643442793362768*^9}, {3.6434428234525433`*^9, 3.643442958352797*^9}, {
   3.643442989575485*^9, 3.643442996792068*^9}, {3.6434430671344013`*^9, 
   3.643443083469392*^9}, {3.643443116547778*^9, 3.643443124758029*^9}, {
   3.643443180799864*^9, 3.643443232604957*^9}, {3.6434433205238132`*^9, 
   3.643443369554646*^9}, {3.643443401026017*^9, 3.643443409931417*^9}, {
   3.643443540227336*^9, 3.643443553242543*^9}, {3.643443629344241*^9, 
   3.643443687619733*^9}, {3.64344372813258*^9, 3.643443748362146*^9}, 
   3.64344384993336*^9, {3.6434439182157803`*^9, 3.6434439252096043`*^9}, {
   3.643444084237842*^9, 3.643444114733453*^9}, {3.643444182787959*^9, 
   3.643444204684518*^9}, {3.643444248169265*^9, 3.6434442499286747`*^9}, {
   3.643444394150119*^9, 3.643444422994817*^9}, {3.643444501968045*^9, 
   3.643444514524391*^9}, {3.643444660307712*^9, 3.643444699536669*^9}, {
   3.6434450372506247`*^9, 3.643445037331338*^9}, {3.643445166535438*^9, 
   3.643445259892983*^9}, {3.643448263224621*^9, 3.643448299407639*^9}, {
   3.643448901315668*^9, 3.643448902219385*^9}, {3.643448942120084*^9, 
   3.643448942480735*^9}, {3.643535198632567*^9, 3.643535229113167*^9}, {
   3.6435421897354918`*^9, 3.6435421932232122`*^9}, {3.643548712820101*^9, 
   3.643548840316293*^9}, {3.643553108990855*^9, 3.643553214487418*^9}, {
   3.643555538637352*^9, 3.64355555268289*^9}, {3.6436037711567907`*^9, 
   3.643603817456689*^9}, {3.643604827568973*^9, 3.643604848504222*^9}, 
   3.643605121334879*^9, {3.643693996336327*^9, 3.643693997142509*^9}, {
   3.643694039786934*^9, 3.643694200951749*^9}, {3.643694379167691*^9, 
   3.6436943802227592`*^9}, {3.643709513837962*^9, 3.643709544433482*^9}, {
   3.643709642945018*^9, 3.6437098196700068`*^9}, {3.643709869975031*^9, 
   3.643709876191991*^9}, {3.6439826033354797`*^9, 3.6439826270505457`*^9}, {
   3.643982671401338*^9, 3.643982797165443*^9}, {3.643984976474369*^9, 
   3.643984976961602*^9}, {3.644059332995873*^9, 3.644059334363201*^9}, {
   3.6441404032419243`*^9, 3.644140445396901*^9}, {3.644141364184431*^9, 
   3.6441414021967*^9}, {3.644141526915306*^9, 3.64414164945205*^9}, {
   3.644141714090873*^9, 3.6441418253512897`*^9}, {3.644141891352861*^9, 
   3.644141894425658*^9}, {3.644142637994505*^9, 3.644142908573759*^9}, {
   3.644142942641938*^9, 3.6441429520168047`*^9}, {3.644143002782298*^9, 
   3.6441430034881*^9}, {3.646554608897748*^9, 3.646554622415304*^9}, {
   3.646554658298905*^9, 3.646554664250553*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**"}], "*", " ", "PHASE", " ", "SPACE", " ", 
     "GENERATOR", " ", "FOR", " ", "n", " ", "MASSLESS", " ", "PARTICLES"}], 
    " ", "-", " ", 
    RowBox[{"KINEMATICS", " ", "WITH", " ", "ONE", " ", "OFF"}], "-", 
    RowBox[{"SHELL", " ", "LEG"}]}], " ", "************)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "                      ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "algorithm", " ", "that", " ", 
    "actually", " ", "generates", " ", "the", " ", "replacements"}], 
   "                     ", "*)"}], 
  RowBox[{"(*", "                         ", 
   RowBox[{
   "to", " ", "be", " ", "used", " ", "in", " ", "the", " ", "amplitudes", 
    " ", "presented", " ", "in", " ", "this", " ", "notebook"}], 
   "                        ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RepGenkt", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "metric", ",", "vector", ",", "vector2", ",", "p", ",", "en", ",", "j", 
       ",", "kt", ",", "abskt", ",", "\[Theta]", ",", "\[Phi]", ",", 
       "\[Zeta]", ",", "x1", ",", "x2", ",", "\[Beta]v1", ",", "\[Beta]1", 
       ",", "abs\[Beta]1", ",", "\[Beta]2", ",", "\[Gamma]1", ",", 
       "\[Gamma]2", ",", "\[CapitalLambda]1", ",", "\[CapitalLambda]2"}], 
      "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "The", " ", "input", " ", "parameter", " ", "\"\<n\>\"", " ", "is", " ",
        "the", " ", "number", " ", "of", " ", 
       RowBox[{"particles", ":", " ", 
        RowBox[{"2", " ", "colliding", " ", "and", " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], " ", "in", " ", "the", " ", 
         "outgoins", " ", "state"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Minkowski", " ", "metric", " ", "tensor"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"metric", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "We", " ", "start", " ", "by", " ", "generating", " ", "two", " ", 
         "lists", " ", "onf", " ", "n", " ", "4"}], "-", "vectors"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vector", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vector2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "In", " ", "order", " ", "for", " ", "our", " ", "approach", " ", 
         "to", " ", "make", " ", "sense"}], ",", " ", 
        RowBox[{
         RowBox[{
         "we", " ", "must", " ", "make", " ", "sure", " ", "that", " ", 
          "\[IndentingNewLine]", " ", "the", " ", "total", " ", "momenta", 
          " ", "vectors", " ", "of", " ", "the", " ", "initial", " ", "and", 
          " ", "final", " ", "states", " ", "must", " ", "both", " ", "have", 
          " ", "positive", " ", "Minkowski", " ", "measure", "   ", 
          "\[IndentingNewLine]", " ", "and", " ", "positive", " ", "0"}], "-", 
         RowBox[{
         "component", ".", " ", "\[IndentingNewLine]", " ", "Otherwise"}]}], 
        ",", " ", 
        RowBox[{"among", " ", "other", " ", "issues"}], ",", " ", 
        RowBox[{
        "there", " ", "would", " ", "be", " ", "no", " ", "Lorentz", " ", 
         "transformation", " ", "connecting", " ", 
         RowBox[{
         "them", ".", "  ", "\[IndentingNewLine]", " ", "\[IndentingNewLine]",
           "We"}], " ", "thus", " ", "require", " ", "the", " ", "transverse",
          " ", "momentum", " ", "to", " ", "be", " ", "small", " ", 
         RowBox[{"w", ".", "r", ".", "t", ".", " ", "the"}], " ", 
         "longitudinal", " ", "component"}], ",", "  ", "\[IndentingNewLine]",
         "  ", 
        RowBox[{
        "so", " ", "as", " ", "to", " ", "make", " ", "sure", " ", "that", 
         " ", "the", " ", "Minkowski", " ", "norm", " ", "of", " ", "the", 
         " ", "initial", " ", "state", " ", "is", " ", 
         RowBox[{"positive", " ", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Absolute", " ", "value", " ", "of", " ", "the", " ", "transverse", 
        " ", "momentum"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"abskt", "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "5"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"-", "2"}]]}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Uniformly", " ", "distributed", " ", 
        RowBox[{"(", 
         RowBox[{"in", " ", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "]"}], ")"}], " ", "angle", " ", 
        "between", " ", "the", " ", "z", " ", "and", " ", "y", " ", 
        "component", " ", "of", " ", "the", " ", "transverse", " ", 
        "momentum"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"RandomReal", "[", "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Transverse", " ", "momentum"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"kt", "=", 
       RowBox[{"abskt", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "The", " ", "first", " ", "two", " ", "vectors", " ", "are", " ", 
          "considered", " ", "as", " ", "colliding", " ", "particles", " ", 
          "whose", " ", "longitudinal", " ", "momemta", "\[IndentingNewLine]",
           " ", "lies", " ", "on", " ", "the", " ", "x"}], "-", "axis"}], ";",
         " ", 
        RowBox[{
        "we", " ", "work", " ", "in", " ", "the", " ", "system", " ", "in", 
         " ", "which", " ", "the", " ", "total", " ", "longitudinal", " ", 
         "momentum", " ", "is", " ", 
         RowBox[{"zero", ".", "\[IndentingNewLine]", " ", "One"}], " ", "of", 
         " ", "the", " ", "colliding", " ", "particles", " ", "has", " ", 
         "also", " ", "a", " ", "small", " ", "transverse", " ", 
         RowBox[{"component", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "1"}]], ",", "1"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], "=", 
       RowBox[{"kt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}], "=", 
       RowBox[{"kt", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "The", " ", "second", " ", "incoming", " ", "particle", " ", "is", 
         " ", "on"}], "-", "shell"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"vector", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "is", " ", "the", " ", "energy", " ", "of", " ", "the", 
        " ", "system", " ", "in", " ", "the", " ", "reference", " ", "frame", 
        " ", "of", " ", "vanishing", " ", "longitudinal", " ", "momentum"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"en", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{" ", 
                    RowBox[{
                    RowBox[{
                    "We", " ", "generate", " ", "the", " ", "final", " ", 
                    "state", " ", "momenta", " ", "using", " ", "a", " ", 
                    "procedure", " ", "simlar", " ", "to", " ", "that", " ", 
                    "employed", " ", "in", " ", "the", " ", "RAMBO", " ", 
                    "algorithm", "\[IndentingNewLine]", 
                    RowBox[{"(", 
                    RowBox[{"Kleiss", ",", "Stirling", ",", "Ellis", ",", " ", 
                    RowBox[{
                    RowBox[{"Comput", ".", "Phys", ".", "Commun", ".", "40"}],
                     " ", 
                    RowBox[{"(", "1986", ")"}], " ", "359"}]}], " ", ")"}]}], 
                    ":", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
                    "1"}], ")"}], " ", "Generate", " ", "n"}], "-", 
                    RowBox[{
                    "2", " ", "uniformly", " ", "distributed", " ", 
                    "massless", " ", "momenta", " ", "as", " ", "with", " ", 
                    "the", " ", "Rambo", " ", "algorithm", "  ", 
                    "\[IndentingNewLine]", "      ", "for", " ", "the", " ", 
                    "fully", " ", "on"}], "-", 
                    RowBox[{"shell", " ", "case"}]}], ";", 
                    "\[IndentingNewLine]", "     ", "2"}], ")"}], " ", 
                   "Determine", " ", "the", " ", "transformations", " ", 
                   "forcing", " ", "their", " ", "sum", " ", "to", " ", 
                   "equal", "   ", "\[IndentingNewLine]", "         ", 
                   RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"k1", "+", "k2"}], ")"}], "2"]], ",", "0", ",", 
                    "0", ",", "0"}], ")"}]}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"s", "-", 
                    SuperscriptBox[
                    SubscriptBox["k", "T"], "2"]}]], ",", "0", ",", "0", ",", 
                    "0"}], ")"}], ")"}], " ", "and", " ", "apply", " ", 
                    "this", " ", "transformation", " ", "to", " ", "all", " ",
                     "the", "   ", "\[IndentingNewLine]", "         ", "n"}], 
                   "-", 
                   RowBox[{
                   "2", " ", "momenta", " ", "previously", " ", 
                    "generated"}]}]}], ";", "\[IndentingNewLine]", "        ",
                  "3"}], ")"}], " ", "Determine", " ", "and", " ", "apply", 
               " ", "the", " ", "Lorentz", " ", "transformation", " ", "that",
                " ", "takes", " ", "\[IndentingNewLine]", "           ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"s", "-", 
                   SuperscriptBox[
                    SubscriptBox["k", "T"], "2"]}]], ",", "0", ",", "0", ",", 
                 "0"}], ")"}]}], " ", "\[Rule]", " ", 
              RowBox[{"(", 
               RowBox[{
                SqrtBox["s"], ",", "0", ",", 
                RowBox[{"|", 
                 SubscriptBox["k", "T"], "|"}], ",", "0"}], ")"}]}], ";", 
             "\[IndentingNewLine]", "            ", "4"}], ")"}], " ", 
           "Apply", " ", "the", " ", "rotation", " ", "by", " ", "the", " ", 
           "\[Theta]", " ", "angle", " ", "that", " ", "brings", " ", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["s"], ",", "0", ",", 
             RowBox[{"|", "kt", "|"}], ",", "0"}], ")"}]}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["s"], ",", "0", ",", 
            SuperscriptBox[
             SubscriptBox["k", "T"], "3"], ",", 
            SuperscriptBox[
             SubscriptBox["k", "T"], "4"]}], ")"}]}], "=", 
         RowBox[{"k1", "+", "k2"}]}], ";"}], " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"x1", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"x2", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Zeta]", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Phi]", "=", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "\[LessEqual]", "n"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Zeta]", "=", 
           RowBox[{"{", 
            RowBox[{"\[Zeta]", ",", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"RandomReal", "[", "]"}]}], "-", "1"}]}], "}"}]}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"\[Phi]", "=", 
           RowBox[{"{", 
            RowBox[{"\[Phi]", ",", 
             RowBox[{"2", "\[Pi]", " ", 
              RowBox[{"RandomReal", "[", "]"}]}]}], "}"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"x1", "=", 
            RowBox[{"{", 
             RowBox[{"x1", ",", 
              RowBox[{"RandomReal", "[", "]"}]}], "}"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"x2", "=", 
            RowBox[{"{", 
             RowBox[{"x2", ",", 
              RowBox[{"RandomReal", "[", "]"}]}], "}"}]}], ";"}]}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Zeta]", "=", 
       RowBox[{"Flatten", "[", "\[Zeta]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Phi]", "=", 
       RowBox[{"Flatten", "[", "\[Phi]", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"x1", "=", 
       RowBox[{"Flatten", "[", "x1", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"x2", "=", 
       RowBox[{"Flatten", "[", "x2", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "\[LessEqual]", "n"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"vector", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "=", 
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"x1", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"x2", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "\[LessEqual]", "n"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"vector", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"vector", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "2"]}]], 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"vector", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "2"]}]], 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Total", " ", "momentum", " ", "of", " ", "the", " ", "final", " ", 
        "state"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Speed", " ", "parameter", " ", "of", " ", "the", " ", "Lorents", " ", 
        "transformation"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Beta]1", "=", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"p", "[", 
           RowBox[{"[", "2", "]"}], "]"}], 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]], ",", 
         FractionBox[
          RowBox[{"p", "[", 
           RowBox[{"[", "3", "]"}], "]"}], 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]], ",", 
         FractionBox[
          RowBox[{"p", "[", 
           RowBox[{"[", "4", "]"}], "]"}], 
          RowBox[{"p", "[", 
           RowBox[{"[", "1", "]"}], "]"}]]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"abs\[Beta]1", "=", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Beta]1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"\[Beta]1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"\[Beta]1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "2"]}]]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"\[Gamma]", "-", "factor"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[Gamma]1", "=", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["abs\[Beta]1", "2"]}]]]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Lorentz", " ", "matrix"}], " ", "*)"}], "\n", 
      RowBox[{"\[CapitalLambda]1", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Gamma]1", ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]1"}], " ", 
            RowBox[{"\[Beta]1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]1"}], " ", 
            RowBox[{"\[Beta]1", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]1"}], " ", 
            RowBox[{"\[Beta]1", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]1"}], " ", 
            RowBox[{"\[Beta]1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"\[Beta]1", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "2"], 
              SuperscriptBox["abs\[Beta]1", "2"]], 
             RowBox[{"(", 
              RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", 
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], 
             SuperscriptBox["abs\[Beta]1", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", 
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], 
             SuperscriptBox["abs\[Beta]1", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]1"}], " ", 
            RowBox[{"\[Beta]1", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", 
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], 
             SuperscriptBox["abs\[Beta]1", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"\[Beta]1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "2"], 
              SuperscriptBox["abs\[Beta]1", "2"]], 
             RowBox[{"(", 
              RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", 
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], 
             SuperscriptBox["abs\[Beta]1", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]1"}], " ", 
            RowBox[{"\[Beta]1", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "3", "]"}], "]"}], " ", 
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], 
             SuperscriptBox["abs\[Beta]1", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}], ",", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "3", "]"}], "]"}], 
              RowBox[{"\[Beta]1", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], 
             SuperscriptBox["abs\[Beta]1", "2"]], 
            RowBox[{"(", 
             RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"\[Beta]1", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "2"], 
              SuperscriptBox["abs\[Beta]1", "2"]], 
             RowBox[{"(", 
              RowBox[{"\[Gamma]1", "-", "1"}], ")"}]}]}]}], "}"}]}], "}"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "We", " ", "apply", " ", "the", " ", "Lorentz", " ", "transformation", 
        " ", "plus", " ", "scaling", " ", "in", " ", "order", " ", "and", " ",
         "get", " ", "the", " ", "massless", " ", "vectors", " ", "we", " ", 
        "need"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "\[LessEqual]", "n"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"vector", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "=", 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{
              SuperscriptBox["en", "2"], "-", 
              SuperscriptBox["abskt", "2"]}], 
             RowBox[{"p", ".", "metric", ".", "p"}]]], 
           RowBox[{"\[CapitalLambda]1", ".", 
            RowBox[{"vector", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{" ", 
              RowBox[{
              "Now", " ", "we", " ", "need", " ", "a", " ", "Lorentz", " ", 
               "transformation", " ", "to", " ", "get", " ", 
               "\[IndentingNewLine]", "1"}], ")"}], "t", " ", "component", 
             " ", "equal", " ", "to", " ", 
             SqrtBox["s"]}], ";", "\[IndentingNewLine]", "   ", "2"}], ")"}], 
          "y", " ", "component", " ", "equal", " ", "to"}], " ", "|", 
         SubscriptBox["k", "T"], "|", 
         RowBox[{
          RowBox[{
          ".", "\[IndentingNewLine]", "  ", "\[IndentingNewLine]", "The"}], 
          " ", "solution", " ", "of", " ", "the", " ", "system", " ", 
          "defining", " ", "the", " ", "boost", " ", "along", " ", "the", " ",
           "y", " ", "axis", "\[IndentingNewLine]", "     ", 
          FractionBox["1", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}]]], 
          SqrtBox[
           RowBox[{"s", "-", 
            SuperscriptBox[
             SubscriptBox["k", "T"], "2"]}]]}]}], " ", "=", " ", 
        RowBox[{
         SqrtBox["s"], " ", "=", " ", 
         RowBox[{
          RowBox[{"en", "\[IndentingNewLine]", "    ", "-", 
           RowBox[{
            FractionBox["\[Beta]", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Beta]", "2"]}]]], " ", 
            SqrtBox[
             RowBox[{"s", "-", 
              SuperscriptBox[
               SubscriptBox["k", "T"], "2"]}]]}]}], " ", "=", " ", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "T"], "\n", "       ", "is", " ", "\[Beta]"}], 
           "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["k", "T"]}], "/", 
             SqrtBox["s"]}], " ", "=", " ", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["k", "T"]}], "/", "en"}]}]}]}]}]}], " ", 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Beta]2", "=", 
       RowBox[{"-", 
        FractionBox["abskt", "en"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Gamma]2", "=", 
       FractionBox["1", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]2", "2"]}]]]}], ";", "\n", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalLambda]2", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Gamma]2", ",", "0", ",", 
           RowBox[{
            RowBox[{"-", "\[Gamma]2"}], " ", "\[Beta]2"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Gamma]2"}], " ", "\[Beta]2"}], ",", "0", ",", 
           "\[Gamma]2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "\[LessEqual]", "n"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"vector", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "=", 
         RowBox[{"\[CapitalLambda]2", ".", 
          RowBox[{"vector", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "The", " ", "final", " ", "step", " ", "is", " ", "to", " ", "perform",
         " ", "a", " ", "rotation", " ", "around", " ", "the", " ", "x", " ", 
        "axis", " ", "on", " ", "the", " ", "massless", " ", "vectors", 
        "\[IndentingNewLine]", "  ", "in", " ", "the", " ", "final", " ", 
        "state", " ", "such", " ", "that", " ", "the", " ", "total", " ", 
        "transverse", " ", "momentum", "  ", "in", " ", "the", " ", "final", 
        " ", "state", "  ", "\[IndentingNewLine]", "  ", "will", " ", "equal",
         " ", "that", " ", "momentum", " ", "in", " ", "the", " ", "initial", 
        " ", "state"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"vector2", "=", "vector"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "3"}], ",", 
        RowBox[{"j", "\[LessEqual]", "n"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vector2", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], 
             RowBox[{
              RowBox[{"vector", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], 
             RowBox[{
              RowBox[{"vector", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"vector2", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], 
             RowBox[{
              RowBox[{"vector", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], 
             RowBox[{
              RowBox[{"vector", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}]}]}]}], "\[IndentingNewLine]", 
         "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "The", " ", "last", " ", "but", " ", "one", " ", "thing", " ", "to", 
        " ", "do", " ", "is", " ", "to", " ", "add", " ", "to", " ", 
        "vector2", " ", "the", " ", "longitudinal", " ", "component", " ", 
        "of", " ", "k"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "which", " ", "is", " ", "used", " ", "separately", " ", "in", " ", 
        "replacements"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"vector2", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"vector2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"vector", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "0", ",", "0"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Finally", ",", " ", 
        RowBox[{
        "in", " ", "order", " ", "to", " ", "make", " ", "the", " ", 
         "replacements", " ", "completely", " ", "symmetric", " ", 
         RowBox[{"w", ".", "r", ".", "t", ".", " ", "all"}], " ", "the", " ", 
         "particles"}], ",", " ", 
        RowBox[{
         RowBox[{
         "we", " ", "turn", " ", "the", " ", "incoming", " ", "momenta", " ", 
          "into", " ", "unphysical", " ", "negative", " ", "energy"}], "-", 
         "momenta"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "is", " ", "simply", " ", "due", " ", "to", " ", "the", 
        " ", "fact", " ", "that", " ", "the", " ", "amplitudes", " ", "are", 
        " ", "always", " ", "computed", " ", "as", " ", "if", " ", "all", " ",
         "the", " ", "momenta", " ", "\[IndentingNewLine]", "  ", "were", " ", 
        RowBox[{"incoming", "/", "outgoing"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vector2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"vector2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vector2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"vector2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"vector2", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"vector2", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "vector2", "]"}], ";"}]}], "\[IndentingNewLine]",
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.643364012118389*^9, 3.643364021209301*^9}, {
   3.643364060176034*^9, 3.643364473770259*^9}, {3.643364562539497*^9, 
   3.643364566090193*^9}, {3.643364604162928*^9, 3.6433646042986193`*^9}, {
   3.643364655498333*^9, 3.643364657861874*^9}, {3.6433647192634153`*^9, 
   3.643364752419106*^9}, 3.643364799955912*^9, {3.6433652536325283`*^9, 
   3.643365295732834*^9}, {3.643365464603394*^9, 3.643365483293338*^9}, {
   3.643365593351261*^9, 3.6433656124938707`*^9}, {3.643365694762516*^9, 
   3.643365694986212*^9}, {3.6433669012758512`*^9, 3.643366915471649*^9}, 
   3.6433674564613857`*^9, {3.643368724714706*^9, 3.643368800721078*^9}, {
   3.643369169149971*^9, 3.643369240267316*^9}, {3.643369281425253*^9, 
   3.643369389814323*^9}, {3.643369479929817*^9, 3.64336948476341*^9}, {
   3.643369579942378*^9, 3.643369616532687*^9}, {3.643369710512075*^9, 
   3.6433697640698633`*^9}, {3.643369797859157*^9, 3.6433698049466677`*^9}, {
   3.643370028107588*^9, 3.643370031621729*^9}, {3.643370076113122*^9, 
   3.643370093328415*^9}, {3.643375748693112*^9, 3.643375857379366*^9}, {
   3.643375954233245*^9, 3.643376117524774*^9}, {3.6433761899238253`*^9, 
   3.643376212337943*^9}, {3.643376262521735*^9, 3.643376289464732*^9}, {
   3.643376351110758*^9, 3.6433764999485083`*^9}, {3.643387592298621*^9, 
   3.643387614140472*^9}, 3.643387929349697*^9, {3.6433881791639433`*^9, 
   3.643388187507502*^9}, {3.643388336659864*^9, 3.643388337539714*^9}, {
   3.643388474838194*^9, 3.643388475042684*^9}, {3.643388608271696*^9, 
   3.643388614384645*^9}, {3.6433886703661957`*^9, 3.643388674644665*^9}, {
   3.643435300891138*^9, 3.6434353022528343`*^9}, {3.6434356708853703`*^9, 
   3.643436044100148*^9}, {3.64343630077885*^9, 3.643436938240593*^9}, {
   3.643437003134177*^9, 3.643437090586026*^9}, {3.6434373296900387`*^9, 
   3.643437378613422*^9}, {3.643437428350813*^9, 3.643437478554908*^9}, {
   3.643437604757555*^9, 3.64343761866861*^9}, {3.643442659313918*^9, 
   3.643442793362768*^9}, {3.6434428234525433`*^9, 3.643442958352797*^9}, {
   3.643442989575485*^9, 3.643442996792068*^9}, {3.6434430671344013`*^9, 
   3.643443083469392*^9}, {3.643443116547778*^9, 3.643443124758029*^9}, {
   3.643443180799864*^9, 3.643443232604957*^9}, {3.6434433205238132`*^9, 
   3.643443369554646*^9}, {3.643443401026017*^9, 3.643443409931417*^9}, {
   3.643443540227336*^9, 3.643443553242543*^9}, {3.643443629344241*^9, 
   3.643443687619733*^9}, {3.64344372813258*^9, 3.643443748362146*^9}, 
   3.64344384993336*^9, {3.6434439182157803`*^9, 3.6434439252096043`*^9}, {
   3.643444084237842*^9, 3.643444114733453*^9}, {3.643444182787959*^9, 
   3.643444204684518*^9}, {3.643444248169265*^9, 3.6434442499286747`*^9}, {
   3.643444394150119*^9, 3.643444422994817*^9}, {3.643444501968045*^9, 
   3.643444514524391*^9}, {3.643444660307712*^9, 3.643444699536669*^9}, {
   3.6434450372506247`*^9, 3.643445037331338*^9}, {3.643445166535438*^9, 
   3.643445259892983*^9}, {3.6434454049701366`*^9, 3.6434454255164537`*^9}, {
   3.6434455182416143`*^9, 3.643445577273034*^9}, 3.6434467710559464`*^9, {
   3.643446922683366*^9, 3.643446939971793*^9}, {3.643448240262802*^9, 
   3.643448244878106*^9}, {3.643448279482299*^9, 3.643448305736298*^9}, {
   3.643448550158825*^9, 3.643448936295269*^9}, {3.6434655122597303`*^9, 
   3.64346562392564*^9}, {3.643465664843627*^9, 3.643465707816506*^9}, {
   3.643465821573547*^9, 3.643465834219036*^9}, {3.643465870705819*^9, 
   3.643465900391138*^9}, {3.643534547980921*^9, 3.643534611873519*^9}, {
   3.6435347881132174`*^9, 3.64353480519415*^9}, {3.643535726500458*^9, 
   3.643535729772353*^9}, {3.643538313561049*^9, 3.643538368564534*^9}, {
   3.643539641665448*^9, 3.6435397495905857`*^9}, {3.643539989544086*^9, 
   3.643540158062887*^9}, {3.6435409419824123`*^9, 3.643540951558794*^9}, {
   3.643543867969046*^9, 3.643543928340747*^9}, {3.643543964460524*^9, 
   3.643544124044662*^9}, {3.643545863981251*^9, 3.64354601581358*^9}, {
   3.643546048899763*^9, 3.643546135373024*^9}, {3.643546183085493*^9, 
   3.643546228418853*^9}, {3.6435462728317223`*^9, 3.6435463393625097`*^9}, {
   3.643546415574437*^9, 3.643546427196994*^9}, {3.643546461644086*^9, 
   3.643546473259989*^9}, {3.643546542487771*^9, 3.643546552509798*^9}, {
   3.643546599531845*^9, 3.643546681081161*^9}, {3.6435468831192408`*^9, 
   3.643546908221037*^9}, {3.643547530240546*^9, 3.643547616000407*^9}, {
   3.643548134975687*^9, 3.643548135365817*^9}, {3.6435510460079803`*^9, 
   3.6435510743713923`*^9}, {3.6435514633763027`*^9, 
   3.6435514968789587`*^9}, {3.643551531812958*^9, 3.643551537131013*^9}, {
   3.6435515740091333`*^9, 3.643551647845739*^9}, {3.643551905835432*^9, 
   3.6435519400880213`*^9}, {3.643551974694915*^9, 3.6435522155630617`*^9}, {
   3.6435522538111687`*^9, 3.643552418712337*^9}, 3.6435525781531763`*^9, {
   3.643552819589923*^9, 3.64355292497803*^9}, {3.6435529795830393`*^9, 
   3.6435530826747103`*^9}, {3.643553226929654*^9, 3.643553362251246*^9}, {
   3.643553409019773*^9, 3.643553416929284*^9}, {3.643553500903976*^9, 
   3.6435535047093353`*^9}, {3.643553544626308*^9, 3.643553586036059*^9}, 
   3.643553641116811*^9, {3.643553671902646*^9, 3.6435536890336637`*^9}, {
   3.6435537368731537`*^9, 3.6435537422636747`*^9}, {3.6435537784792833`*^9, 
   3.6435537853820744`*^9}, {3.643553817876854*^9, 3.643553864729742*^9}, {
   3.643553971468212*^9, 3.643553981667185*^9}, {3.643554026843348*^9, 
   3.643554109541874*^9}, {3.643554157332884*^9, 3.643554174711912*^9}, {
   3.6435542196642017`*^9, 3.6435542471755543`*^9}, {3.643554298766562*^9, 
   3.643554302837839*^9}, {3.64355437243351*^9, 3.643554411659343*^9}, {
   3.643555132794931*^9, 3.643555168167183*^9}, {3.6435552980541553`*^9, 
   3.6435553362472143`*^9}, {3.643555470419693*^9, 3.643555507696662*^9}, {
   3.643556026256077*^9, 3.643556028574431*^9}, {3.643556138339024*^9, 
   3.643556250632819*^9}, 3.6435567400368643`*^9, 3.643556915658704*^9, {
   3.643556996719573*^9, 3.6435570564603786`*^9}, {3.6435571124320183`*^9, 
   3.643557141581291*^9}, {3.6435571761896763`*^9, 3.643557181617033*^9}, {
   3.643604167624466*^9, 3.643604194884227*^9}, {3.643604230298398*^9, 
   3.643604442748901*^9}, {3.643604542447221*^9, 3.6436045992993813`*^9}, {
   3.6436047897351627`*^9, 3.643604818900825*^9}, {3.643607967505412*^9, 
   3.6436079709027*^9}, {3.6436081081244*^9, 3.6436081143723803`*^9}, {
   3.643608190868075*^9, 3.643608219909203*^9}, {3.6436082995311604`*^9, 
   3.643608322551921*^9}, 3.643609236698159*^9, {3.643609268634471*^9, 
   3.643609334797944*^9}, {3.6436098425243597`*^9, 3.643609869611416*^9}, {
   3.6436100927082367`*^9, 3.643610164488963*^9}, {3.64361020630338*^9, 
   3.643610220734393*^9}, {3.643617874055595*^9, 3.64361787869867*^9}, {
   3.6436187228544817`*^9, 3.643618900660693*^9}, {3.643618931995204*^9, 
   3.643618952785904*^9}, {3.643618997085778*^9, 3.643619000788609*^9}, {
   3.643619664294578*^9, 3.643619746990938*^9}, {3.6436245175683527`*^9, 
   3.643624768139278*^9}, {3.64362480379556*^9, 3.643624810528536*^9}, {
   3.643628121329571*^9, 3.6436281377283363`*^9}, {3.643628188006618*^9, 
   3.643628272702763*^9}, {3.643628303718708*^9, 3.643628353492334*^9}, {
   3.643628393855591*^9, 3.6436285512367268`*^9}, {3.643628600713812*^9, 
   3.643628602305276*^9}, {3.643689268965322*^9, 3.643689269082409*^9}, 
   3.643689354535343*^9, {3.64369168644893*^9, 3.643691783681041*^9}, {
   3.643692083783461*^9, 3.6436920906410103`*^9}, {3.643692126618169*^9, 
   3.643692166227601*^9}, {3.643692220301633*^9, 3.643692234512813*^9}, {
   3.643692273383277*^9, 3.643692567801319*^9}, {3.6436926155431633`*^9, 
   3.6436926335601177`*^9}, {3.6436926945475063`*^9, 3.643692776839069*^9}, {
   3.643692945736685*^9, 3.643692950510764*^9}, {3.643694486963284*^9, 
   3.64369449070918*^9}, {3.643694606581233*^9, 3.643694612324752*^9}, {
   3.64369524167295*^9, 3.643695315945381*^9}, {3.643695359353489*^9, 
   3.6436957494761543`*^9}, {3.6437098291022177`*^9, 
   3.6437101433639183`*^9}, {3.6439828051839046`*^9, 
   3.6439828817895193`*^9}, {3.644059984014906*^9, 3.644059993203054*^9}, {
   3.644060435399914*^9, 3.644060514051684*^9}, {3.644143316153167*^9, 
   3.64414333085594*^9}, {3.64414354708149*^9, 3.644143570863083*^9}, {
   3.644144395605253*^9, 3.644144501501638*^9}, {3.6441445574202833`*^9, 
   3.6441448219897346`*^9}, {3.644144914926875*^9, 3.6441449223723583`*^9}, {
   3.644144979915165*^9, 3.6441450491627617`*^9}, {3.6441450845275173`*^9, 
   3.6441451248599443`*^9}, {3.64414520877627*^9, 3.6441452464942408`*^9}, {
   3.6441455430214787`*^9, 3.644145571883913*^9}, {3.644145688693654*^9, 
   3.644145737610352*^9}, {3.644145787741314*^9, 3.644146049023059*^9}, {
   3.644146129142528*^9, 3.644146382291093*^9}, {3.644146544887762*^9, 
   3.644146571837644*^9}, 3.6441466897409763`*^9, {3.6441467200598183`*^9, 
   3.6441467206416492`*^9}, 3.6441468241338*^9, {3.644146917730671*^9, 
   3.644146954072928*^9}, {3.6447473265638533`*^9, 3.6447473286183767`*^9}, 
   3.646469906194079*^9, {3.646469947166935*^9, 3.646469966909997*^9}, {
   3.646470053073441*^9, 3.6464700631566772`*^9}, 3.646470119326486*^9, {
   3.6464707741896267`*^9, 3.64647082504888*^9}, {3.64647307366341*^9, 
   3.6464730748713818`*^9}, {3.64647633017524*^9, 3.646476447152809*^9}, {
   3.646476611387244*^9, 3.6464766402803926`*^9}, {3.646554639178054*^9, 
   3.646554645618202*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "an", " ", "example", " ", "of", " ", "a", " ", 
    "function", " ", "generating", " ", "the", " ", "replacements", " ", 
    "needed", " ", "to", " ", "numerically", " ", "evaluate", " ", 
    "amplitudes"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "It", " ", "takes", " ", "the", " ", "momenta", " ", "on", " ", "which", 
    " ", "the", " ", "amplitude", " ", "depends", " ", "as", " ", "inputs"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{" ", 
    RowBox[{
    "RepGenkt", " ", "generates", " ", "momenta", " ", "in", " ", "this", " ", 
     RowBox[{"order", ":", " ", 
      RowBox[{"(", 
       RowBox[{"kl", ",", "k", ",", 
        RowBox[{"other", "-", "incoming", "-", "particle"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "-", "outgoing", "-", 
         "particles"}]}], ")"}]}]}], ")"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "user", " ", "should", " ", "list", " ", "the", " ", "off"}],
      "-", 
     RowBox[{"shell", " ", "particle", " ", "first"}]}], ",", " ", 
    RowBox[{
    "then", " ", "the", " ", "other", " ", "incoming", " ", "and", " ", 
     "last", " ", "the", " ", "outgoing"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "momenta", " ", "names", " ", "must", " ", "be", " ", "chosen",
     " ", "from", " ", "this", " ", 
    RowBox[{"list", ":", " ", 
     RowBox[{"{", 
      RowBox[{
      "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", "pq", ",", "pqb",
        ",", "pg"}], "}"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RepList", "[", "mom_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "momlist", ",", "rep1", ",", "rep2"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"momlist", "=", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"mom0", "[", 
               RowBox[{"mom", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"mom1", "[", 
               RowBox[{"mom", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"mom2", "[", 
               RowBox[{"mom", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"mom3", "[", 
               RowBox[{"mom", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", 
              RowBox[{"Length", "[", "mom", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mom0", "[", "kl", "]"}], ",", 
            RowBox[{"mom1", "[", "kl", "]"}], ",", 
            RowBox[{"mom2", "[", "kl", "]"}], ",", 
            RowBox[{"mom3", "[", "kl", "]"}], ",", 
            RowBox[{"mom0", "[", "k", "]"}], ",", 
            RowBox[{"mom1", "[", "k", "]"}], ",", 
            RowBox[{"mom2", "[", "k", "]"}], ",", 
            RowBox[{"mom3", "[", "k", "]"}]}], "}"}]}], "]"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rep1", "=", 
       RowBox[{
        RowBox[{"RepGenkt", "[", 
         RowBox[{"Length", "[", "mom", "]"}], "]"}], "//", "Flatten"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rep2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"momlist", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
          RowBox[{"rep1", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "momlist", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "rep2", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.644060654586247*^9, 3.6440608425464373`*^9}, {
  3.644060873153389*^9, 3.6440608733559*^9}, {3.644060927607531*^9, 
  3.64406093647266*^9}, {3.644061003285543*^9, 3.644061197942965*^9}, {
  3.644061238933427*^9, 3.644061318677944*^9}, {3.644061353280045*^9, 
  3.6440614785397167`*^9}, {3.644061612518551*^9, 3.6440616379333467`*^9}, {
  3.644061713475143*^9, 3.6440617145956907`*^9}, {3.644061760048164*^9, 
  3.6440617601221657`*^9}, {3.644061879173171*^9, 3.644061933602398*^9}, {
  3.6440620867240343`*^9, 3.6440621386496687`*^9}, {3.64406217801576*^9, 
  3.644062255192173*^9}, {3.6440622932678547`*^9, 3.644062333873234*^9}, {
  3.6440623656647797`*^9, 3.644062372906082*^9}, {3.6440624950741673`*^9, 
  3.644062550311207*^9}, {3.6441244327075768`*^9, 3.6441245164130383`*^9}, {
  3.64647463490769*^9, 3.646474641619504*^9}, {3.646474917855673*^9, 
  3.646474917975356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RepList", "[", 
  RowBox[{"{", 
   RowBox[{"pg", ",", "pq", ",", "pqb", ",", "p2", ",", "p3"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.644124557452791*^9, 3.644124566330011*^9}, {
  3.644747232758974*^9, 3.644747236630941*^9}, {3.646473263986765*^9, 
  3.6464732646334476`*^9}, {3.64647677144521*^9, 3.646476793690776*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.3044588814741169`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.3044588814741169`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"0\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.3044588814741169`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.3044588814741169`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0.0050523539267435455`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"3\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.0004907893037862832`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.3044588814741169`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.3044588814741169`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", "0.204267362563223`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.03864497788586525`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0.14365796380242138`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.13997896459425033`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", "0.2461426246804181`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.18974624077904803`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.11591578984691196`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0.10557502289344407`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"3\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", "0.15850777570459268`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"3\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.15110126289318274`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"3\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.03279452788225302`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"3\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0.034894731004592484`"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.646476652965911*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}]}], "****)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**", "**", "   ", "PART"}], " ", "4"}], ":", 
    " ", 
    RowBox[{
    "A", " ", "SIMPLE", " ", "EXAMPLE", " ", "OF", " ", "NUMERICAL", " ", 
     "EVALUATION"}]}], "  ", "***************************)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}]}], "****)"}]}]], "Input",
 CellChangeTimes->{{3.643983286954349*^9, 3.643983306970381*^9}, {
   3.644059435307736*^9, 3.6440594372028513`*^9}, 3.644063172930183*^9, {
   3.6440634783891363`*^9, 3.644063489133031*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "check", " ", "that", " ", "the", " ", "two", " ", "forms", " ",
     "of", " ", "the", " ", "amplitude", " ", "A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "-"}]}], ")"}], " ", "given", " ", "in", " ", "the", " ", 
    "notebook"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "give", " ", "exactly", " ", "the", " ", "same", " ", "numerical", " ", 
    "result"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.644063166565949*^9, 3.644063179160858*^9}, {
  3.644063222761532*^9, 3.644063299907284*^9}, {3.644063338394805*^9, 
  3.6440634291268263`*^9}, {3.646474741290359*^9, 3.6464747673936367`*^9}, {
  3.6464766594092407`*^9, 3.646476697312769*^9}, {3.646476838674712*^9, 
  3.6464768453526573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "First", " ", "we", " ", "construct", " ", "the", " ", "proper", " ", 
    "replacement"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"replace1", "=", 
    RowBox[{"RepList", "[", 
     RowBox[{"{", 
      RowBox[{"pqb", ",", "pq", ",", "p3", ",", "p2", ",", "p1"}], "}"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6464768467444687`*^9, 3.646476880514863*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "and", " ", "we", " ", "apply", " ", "it", " ", "to", " ", "the", " ", 
   "amplitudes", " ", "to", " ", "check", " ", "the", " ", "statement"}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.6440627161900797`*^9, 3.644062742640683*^9}, {
  3.644062790412092*^9, 3.644062810218009*^9}, {3.644063457358485*^9, 
  3.644063475503141*^9}, {3.6464626916429996`*^9, 3.6464626949855013`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "+"}], ",", 
      RowBox[{"2", "+"}], ",", 
      SuperscriptBox["qb", "*"], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"3", "-"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"1", " "}], 
           RowBox[{"Sand", "[", 
            RowBox[{"p2", ",", "k", ",", "pq"}], "]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"\[Kappa]", "[", 
               RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}]], 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"Sand", "[", 
                 RowBox[{"p3", ",", 
                  RowBox[{"pq", "+", "k"}], ",", "kl"}], "]"}], "2"], 
               RowBox[{"Sand", "[", 
                RowBox[{"p3", ",", "k", ",", "pq"}], "]"}]}], 
              RowBox[{
               RowBox[{"Sq", "[", 
                RowBox[{"pq", "+", "k"}], "]"}], 
               RowBox[{"R", "[", 
                RowBox[{"p1", ",", "p2"}], "]"}], 
               RowBox[{"R", "[", 
                RowBox[{"p1", ",", "p3"}], "]"}], 
               RowBox[{"L", "[", 
                RowBox[{"pq", ",", "kl"}], "]"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sand", "[", 
                RowBox[{"kl", ",", 
                 RowBox[{"pq", "+", "p3"}], ",", "p1"}], "]"}], "2"], 
              RowBox[{"L", "[", 
               RowBox[{"p1", ",", "pq"}], "]"}]}], 
             RowBox[{
              RowBox[{"Sq", "[", 
               RowBox[{"p2", "+", "k"}], "]"}], 
              RowBox[{"R", "[", 
               RowBox[{"p2", ",", "kl"}], "]"}], 
              RowBox[{"L", "[", 
               RowBox[{"pq", ",", "p3"}], "]"}], 
              RowBox[{"L", "[", 
               RowBox[{"p3", ",", "p1"}], "]"}]}]]}], ")"}]}], ")"}], "//", 
        "Expand"}], ")"}]}], "/.", "explicit"}], "/.", "replace1"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{"A", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "+"}], ",", 
       RowBox[{"2", "+"}], ",", 
       SuperscriptBox["qb", "*"], ",", 
       RowBox[{"q", "-"}], ",", 
       RowBox[{"3", "-"}]}], ")"}]}], "   ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"R", "[", 
            RowBox[{"kl", ",", "pq"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"L", "[", 
            RowBox[{"p1", ",", "kl"}], "]"}], "3"]}], 
         RowBox[{
          RowBox[{"L", "[", 
           RowBox[{"p1", ",", "p3"}], "]"}], 
          RowBox[{"L", "[", 
           RowBox[{"kl", ",", "p3"}], "]"}], 
          RowBox[{"R", "[", 
           RowBox[{"p2", ",", "kl"}], "]"}], 
          RowBox[{"Sand", "[", 
           RowBox[{"pq", ",", 
            RowBox[{"p1", "+", "p3"}], ",", "kl"}], "]"}], 
          RowBox[{"Sand", "[", 
           RowBox[{"p2", ",", 
            RowBox[{"p1", "+", "p3"}], ",", "kl"}], "]"}]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", 
            RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}], 
           RowBox[{"Sq", "[", 
            RowBox[{"k", "+", "pq"}], "]"}]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Sand", "[", 
            RowBox[{"p3", ",", 
             RowBox[{"k", "+", "pq"}], ",", "kl"}], "]"}], "3"], 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"pq", ",", "kl"}], "]"}], 
           RowBox[{"R", "[", 
            RowBox[{"p1", ",", "p2"}], "]"}], 
           RowBox[{"R", "[", 
            RowBox[{"p1", ",", "p3"}], "]"}], 
           RowBox[{"Sand", "[", 
            RowBox[{"p2", ",", 
             RowBox[{"k", "+", "pq"}], ",", "kl"}], "]"}]}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"\[Kappa]", "[", 
            RowBox[{"pqb", ",", "k", ",", "kl"}], "]"}], 
           RowBox[{"Sq", "[", 
            RowBox[{"p2", "+", "k"}], "]"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"R", "[", 
             RowBox[{"p3", ",", "pq"}], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"L", "[", 
             RowBox[{"p2", ",", "kl"}], "]"}], "2"], 
           RowBox[{"Sand", "[", 
            RowBox[{"p3", ",", "k", ",", "p2"}], "]"}], 
           RowBox[{"Sand", "[", 
            RowBox[{"p3", ",", 
             RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}]}], 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"p1", ",", "p3"}], "]"}], 
           RowBox[{"Sand", "[", 
            RowBox[{"pq", ",", 
             RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sand", "[", 
               RowBox[{"p1", ",", "k", ",", "p2"}], "]"}], 
              RowBox[{"Sand", "[", 
               RowBox[{"p3", ",", 
                RowBox[{"p2", "+", "k"}], ",", "kl"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Sq", "[", 
               RowBox[{"p2", "+", "k"}], "]"}], 
              RowBox[{"R", "[", 
               RowBox[{"p1", ",", "p3"}], "]"}], 
              RowBox[{"L", "[", 
               RowBox[{"p2", ",", "kl"}], "]"}]}]}], ")"}]}]]}], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Sand", "[", 
           RowBox[{"kl", ",", 
            RowBox[{"p3", "+", "pq"}], ",", "kl"}], "]"}], "2"], 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"p1", ",", "p2"}], "]"}], 
          RowBox[{"R", "[", 
           RowBox[{"p2", ",", "kl"}], "]"}], 
          RowBox[{"L", "[", 
           RowBox[{"p3", ",", "pq"}], "]"}], 
          RowBox[{"L", "[", 
           RowBox[{"kl", ",", "p3"}], "]"}], 
          RowBox[{"Sand", "[", 
           RowBox[{"p1", ",", 
            RowBox[{"p3", "+", "pq"}], ",", "kl"}], "]"}]}]]}], ")"}]}], "/.",
      "explicit"}], "/.", "replace1"}]}]}]], "Input",
 CellChangeTimes->{{3.63307990832204*^9, 3.633080080145076*^9}, {
   3.633080154435753*^9, 3.6330802009463043`*^9}, {3.633082390804682*^9, 
   3.63308240665092*^9}, {3.6330824526733303`*^9, 3.6330824833924417`*^9}, {
   3.633083928671905*^9, 3.633083932831896*^9}, {3.633153906402479*^9, 
   3.6331539076088247`*^9}, {3.633154034304582*^9, 3.633154169627006*^9}, {
   3.6331542095213737`*^9, 3.633154251358799*^9}, {3.6331543925890703`*^9, 
   3.633154398934395*^9}, {3.633156913978446*^9, 3.6331569331517878`*^9}, {
   3.6331577502191257`*^9, 3.633157754937512*^9}, {3.633157804136581*^9, 
   3.6331578626413097`*^9}, {3.6331579788932953`*^9, 3.633157983266027*^9}, {
   3.6331716707333603`*^9, 3.633171692132326*^9}, {3.633171934441073*^9, 
   3.633171935215822*^9}, {3.633178690928735*^9, 3.63317869135105*^9}, {
   3.63376140243478*^9, 3.633761418770897*^9}, {3.6337616810667048`*^9, 
   3.6337616871789093`*^9}, {3.636714986969393*^9, 3.6367149891777763`*^9}, {
   3.6368920788440723`*^9, 3.6368921492875853`*^9}, {3.638012539576931*^9, 
   3.6380125435501957`*^9}, {3.643950758682946*^9, 3.643950772087369*^9}, {
   3.6439712678192177`*^9, 3.643971280546598*^9}, 3.643973567728386*^9, {
   3.643981227038968*^9, 3.643981249657056*^9}, {3.64398147083372*^9, 
   3.643981475046596*^9}, {3.644037260204961*^9, 3.644037289396793*^9}, {
   3.64403733059995*^9, 3.644037332002344*^9}, {3.644037374791893*^9, 
   3.644037375553638*^9}, {3.6440380656213293`*^9, 3.6440380744635773`*^9}, {
   3.6440381083725357`*^9, 3.644038124058713*^9}, {3.644050533850318*^9, 
   3.644050536053714*^9}, {3.64405064636174*^9, 3.644050646511998*^9}, {
   3.646462607463855*^9, 3.646462630067062*^9}, {3.646463085227029*^9, 
   3.6464632679226713`*^9}, {3.646463321674655*^9, 3.646463592206077*^9}, {
   3.646463623318219*^9, 3.646463624174508*^9}, {3.6464636682536383`*^9, 
   3.6464636788033943`*^9}, {3.646473907022691*^9, 3.646473909094964*^9}, {
   3.646474954202059*^9, 3.6464749749644537`*^9}, {3.646476883073741*^9, 
   3.64647688501097*^9}, {3.6464771177785397`*^9, 3.646477119511695*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "593.6517932890713`"}], "+", 
  RowBox[{"109.28034099949647`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.6464636251062202`*^9, {3.646463669796524*^9, 3.6464636798464403`*^9}, 
   3.646469370848898*^9, 3.646473817005548*^9, {3.646473900629683*^9, 
   3.646473912196814*^9}, {3.646474220150741*^9, 3.646474237853511*^9}, {
   3.6464749468553267`*^9, 3.64647497589158*^9}, 3.6464759368238487`*^9, 
   3.646476471372566*^9, {3.646476699297626*^9, 3.646476711248605*^9}, 
   3.646476885388537*^9, 3.646477120101*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "593.6517932890706`"}], "+", 
  RowBox[{"109.28034099949656`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.6464636251062202`*^9, {3.646463669796524*^9, 3.6464636798464403`*^9}, 
   3.646469370848898*^9, 3.646473817005548*^9, {3.646473900629683*^9, 
   3.646473912196814*^9}, {3.646474220150741*^9, 3.646474237853511*^9}, {
   3.6464749468553267`*^9, 3.64647497589158*^9}, 3.6464759368238487`*^9, 
   3.646476471372566*^9, {3.646476699297626*^9, 3.646476711248605*^9}, 
   3.646476885388537*^9, 3.646477120102243*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "also", " ", "show", " ", "that", " ", "the", " ", "two", " ", 
    "MHV", " ", "amplitudes", " ", "A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "+"}], ",", 
      RowBox[{"q", "-"}], ",", 
      RowBox[{"g1", "-"}], ",", 
      RowBox[{"g2", "-"}]}], ")"}], " ", "and", " ", "A", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g", "*"], ",", 
      RowBox[{"qb", "-"}], ",", 
      RowBox[{"q", "+"}], ",", 
      RowBox[{"g1", "+"}], ",", 
      RowBox[{"g2", "+"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "are", " ", "actually", " ", "complex", " ", "conjugated", " ", "to", " ", 
    "each", " ", 
    RowBox[{"other", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "first", " ", "one", " ", "is", " ", "defined", " ", "in", 
     " ", "the", " ", 
     RowBox[{"notebook", ".", " ", "As"}], " ", "explained", " ", "in", " ", 
     "the", " ", "papers"}], ",", " ", "\[IndentingNewLine]", "   ", 
    RowBox[{
     RowBox[{"the", " ", "second", " ", "one", " ", "follows", " ", "from"}], 
     " ", "<", "ab", ">", " ", 
     RowBox[{
      RowBox[{"<->", " ", 
       RowBox[{"[", "ba", "]"}]}], " ", "and", " ", 
      RowBox[{"\[Kappa]", " ", "<->", " ", 
       SuperscriptBox["\[Kappa]", "*"]}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6464768882225933`*^9, 3.646476932484539*^9}, {
  3.646476975818982*^9, 3.6464769944341803`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"replace2", "=", 
  RowBox[{"RepList", "[", 
   RowBox[{"{", 
    RowBox[{"pg", ",", "pqb", ",", "pq", ",", "p1", ",", "p2"}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6464769107171793`*^9, 3.6464769216771317`*^9}, {
  3.6464769995059347`*^9, 3.646477009265267*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.6521476463289702`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.6521476463289702`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\_\\\"\\\\!\\\\(l\\\\)\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"0\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.6521476463289702`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.6521476463289702`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"2\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.004493189552844036`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(k\\)\"","\"3\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.0033274200840199227`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.6521476463289702`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.6521476463289702`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\&_\\\\)\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", "0.2241034782708947`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.12140044820470884`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0.1550830093516603`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"\\\\!\\\\(q\\\\)\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.10692782780568397`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"1\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", "0.5103422231302914`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"1\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.29422589736953275`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"1\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", "0.10676390847818557`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"1\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", "0.40309028005289677`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"0\""},
     "Superscript"], "\[Rule]", "0.5698495912567544`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"1\""},
     "Superscript"], "\[Rule]", "0.4156263455742416`"}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"2\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.25735372827700187`"}]}], ",", 
   RowBox[{
    TemplateBox[{"\"\\!\\(p\\_\\\"2\\\"\\)\"","\"3\""},
     "Superscript"], "\[Rule]", 
    RowBox[{"-", "0.29283503216319284`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6464770112225637`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["I", 
     RowBox[{"\[Kappa]", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"L", "[", 
         RowBox[{"kl", ",", "pqb"}], "]"}], "3"], 
       RowBox[{"L", "[", 
        RowBox[{"kl", ",", "pq"}], "]"}]}]}], 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"kl", ",", "p1"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p1", ",", "pqb"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"pqb", ",", "pq"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"pq", ",", "p2"}], "]"}], 
      RowBox[{"L", "[", 
       RowBox[{"p2", ",", "kl"}], "]"}]}]]}], "/.", "explicit"}], "/.", 
  "replace2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["I", 
     RowBox[{"\[Kappa]c", "[", 
      RowBox[{"pg", ",", "k", ",", "kl"}], "]"}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"R", "[", 
         RowBox[{"pqb", ",", "kl"}], "]"}], "3"], 
       RowBox[{"R", "[", 
        RowBox[{"pq", ",", "kl"}], "]"}]}]}], 
     RowBox[{
      RowBox[{"R", "[", 
       RowBox[{"p1", ",", "kl"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"pqb", ",", "p1"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"pq", ",", "pqb"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"p2", ",", "pq"}], "]"}], 
      RowBox[{"R", "[", 
       RowBox[{"kl", ",", "p2"}], "]"}]}]]}], "/.", "explicit"}], "/.", 
  "replace2"}]}], "Input",
 CellChangeTimes->{{3.64647703715366*^9, 3.646477125469103*^9}}],

Cell[BoxData[
 RowBox[{"450.1618836133491`", "\[VeryThinSpace]", "-", 
  RowBox[{"356.3719717380658`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.646477097212678*^9, 3.646477127349742*^9}}],

Cell[BoxData[
 RowBox[{"450.161883613349`", "\[VeryThinSpace]", "+", 
  RowBox[{"356.3719717380655`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.646477097212678*^9, 3.646477127352214*^9}}]
}, Open  ]]
},
WindowSize->{1438, 830},
WindowMargins->{{Automatic, 0}, {Automatic, 3}},
Magnification:>1.5 Inherited,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 219, 4, 43, "Input"],
Cell[779, 26, 1640, 30, 169, "Input"],
Cell[2422, 58, 697, 11, 119, "Input"],
Cell[3122, 71, 2329, 54, 144, "Input"],
Cell[5454, 127, 317, 6, 43, "Input"],
Cell[5774, 135, 1073, 31, 69, "Input"],
Cell[6850, 168, 735, 20, 69, "Input"],
Cell[7588, 190, 977, 20, 69, "Input"],
Cell[8568, 212, 1646, 42, 169, "Input"],
Cell[10217, 256, 305, 9, 44, "Input"],
Cell[10525, 267, 1651, 41, 144, "Input"],
Cell[12179, 310, 2648, 68, 240, "Input"],
Cell[14830, 380, 806, 22, 94, "Input"],
Cell[15639, 404, 534, 9, 43, "Input"],
Cell[16176, 415, 1119, 35, 119, "Input"],
Cell[17298, 452, 411, 7, 43, "Input"],
Cell[17712, 461, 1087, 36, 119, "Input"],
Cell[18802, 499, 299, 8, 43, "Input"],
Cell[19104, 509, 2445, 65, 219, "Input"],
Cell[21552, 576, 714, 20, 144, "Input"],
Cell[22269, 598, 1322, 32, 94, "Input"],
Cell[23594, 632, 1069, 31, 94, "Input"],
Cell[24666, 665, 1489, 28, 144, "Input"],
Cell[26158, 695, 2782, 68, 344, "Input"],
Cell[28943, 765, 1105, 25, 144, "Input"],
Cell[30051, 792, 553, 16, 44, "Input"],
Cell[30607, 810, 1975, 50, 219, "Input"],
Cell[32585, 862, 1045, 26, 94, "Input"],
Cell[33633, 890, 1335, 31, 94, "Input"],
Cell[34971, 923, 1042, 26, 94, "Input"],
Cell[36016, 951, 4227, 93, 444, "Input"],
Cell[40246, 1046, 494, 9, 94, "Input"],
Cell[40743, 1057, 5660, 132, 356, "Input"],
Cell[46406, 1191, 5139, 115, 386, "Input"],
Cell[51548, 1308, 3766, 83, 194, "Input"],
Cell[55317, 1393, 2302, 47, 144, "Input"],
Cell[57622, 1442, 5937, 117, 394, "Input"],
Cell[63562, 1561, 1436, 31, 94, "Input"],
Cell[65001, 1594, 842, 20, 69, "Input"],
Cell[65846, 1616, 1046, 30, 169, "Input"],
Cell[CellGroupData[{
Cell[66917, 1650, 1116, 32, 129, "Input"],
Cell[68036, 1684, 467, 10, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68540, 1699, 969, 29, 154, "Input"],
Cell[69512, 1730, 540, 11, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70089, 1746, 876, 28, 129, "Input"],
Cell[70968, 1776, 465, 10, 76, "Output"]
}, Open  ]],
Cell[71448, 1789, 413, 10, 43, "Input"],
Cell[71864, 1801, 1224, 28, 94, "Input"],
Cell[73091, 1831, 1477, 44, 194, "Input"],
Cell[CellGroupData[{
Cell[74593, 1879, 965, 32, 159, "Input"],
Cell[75561, 1913, 486, 10, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76084, 1928, 948, 31, 129, "Input"],
Cell[77035, 1961, 554, 11, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77626, 1977, 965, 32, 159, "Input"],
Cell[78594, 2011, 556, 11, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79187, 2027, 1246, 35, 129, "Input"],
Cell[80436, 2064, 523, 11, 76, "Output"]
}, Open  ]],
Cell[80974, 2078, 1378, 42, 194, "Input"],
Cell[CellGroupData[{
Cell[82377, 2124, 2913, 83, 266, "Input"],
Cell[85293, 2209, 3345, 59, 144, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88675, 2273, 3524, 97, 266, "Input"],
Cell[92202, 2372, 3618, 65, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95857, 2442, 3267, 92, 261, "Input"],
Cell[99127, 2536, 3642, 62, 474, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102806, 2603, 3138, 89, 879, "Input"],
Cell[105947, 2694, 3647, 63, 474, "Output"]
}, Open  ]],
Cell[109609, 2760, 1454, 31, 316, "Input"],
Cell[111066, 2793, 947, 22, 231, "Input"],
Cell[CellGroupData[{
Cell[112038, 2819, 1161, 32, 688, "Input"],
Cell[113202, 2853, 351, 7, 244, "Output"]
}, Open  ]],
Cell[113568, 2863, 948, 26, 486, "Input"],
Cell[CellGroupData[{
Cell[114541, 2893, 1104, 33, 433, "Input"],
Cell[115648, 2928, 544, 11, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116229, 2944, 965, 31, 433, "Input"],
Cell[117197, 2977, 516, 10, 256, "Output"]
}, Open  ]],
Cell[117728, 2990, 413, 10, 144, "Input"],
Cell[118144, 3002, 2416, 54, 486, "Input"],
Cell[120563, 3058, 948, 21, 231, "Input"],
Cell[121514, 3081, 370, 7, 144, "Input"],
Cell[121887, 3090, 2416, 54, 486, "Input"],
Cell[124306, 3146, 1163, 24, 231, "Input"],
Cell[125472, 3172, 691, 17, 400, "Input"],
Cell[CellGroupData[{
Cell[126188, 3193, 1206, 27, 265, "Input"],
Cell[127397, 3222, 420, 9, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127854, 3236, 2731, 80, 1108, "Input"],
Cell[130588, 3318, 588, 12, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131213, 3335, 1055, 34, 433, "Input"],
Cell[132271, 3371, 490, 9, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132798, 3385, 1053, 34, 433, "Input"],
Cell[133854, 3421, 587, 11, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134478, 3437, 1008, 34, 433, "Input"],
Cell[135489, 3473, 519, 10, 256, "Output"]
}, Open  ]],
Cell[136023, 3486, 1648, 44, 654, "Input"],
Cell[CellGroupData[{
Cell[137696, 3534, 3514, 80, 684, "Input"],
Cell[141213, 3616, 2121, 39, 265, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143371, 3660, 3685, 115, 1305, "Input"],
Cell[147059, 3777, 5506, 94, 499, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152602, 3876, 2466, 77, 891, "Input"],
Cell[155071, 3955, 3508, 61, 474, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158616, 4021, 2608, 83, 879, "Input"],
Cell[161227, 4106, 3625, 66, 474, "Output"]
}, Open  ]],
Cell[164867, 4175, 2416, 54, 486, "Input"],
Cell[167286, 4231, 1408, 28, 231, "Input"],
Cell[168697, 4261, 370, 7, 144, "Input"],
Cell[169070, 4270, 2416, 54, 486, "Input"],
Cell[171489, 4326, 1413, 28, 231, "Input"],
Cell[172905, 4356, 872, 27, 486, "Input"],
Cell[CellGroupData[{
Cell[173802, 4387, 1277, 37, 351, "Input"],
Cell[175082, 4426, 570, 11, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175689, 4442, 992, 33, 351, "Input"],
Cell[176684, 4477, 533, 11, 256, "Output"]
}, Open  ]],
Cell[177232, 4491, 992, 26, 486, "Input"],
Cell[CellGroupData[{
Cell[178249, 4521, 3146, 98, 1081, "Input"],
Cell[181398, 4621, 4634, 83, 481, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186069, 4709, 5341, 129, 1081, "Input"],
Cell[191413, 4840, 4651, 84, 487, "Output"]
}, Open  ]],
Cell[196079, 4927, 2416, 54, 486, "Input"],
Cell[198498, 4983, 1495, 29, 231, "Input"],
Cell[199996, 5014, 937, 25, 486, "Input"],
Cell[CellGroupData[{
Cell[200958, 5043, 1715, 44, 433, "Input"],
Cell[202676, 5089, 645, 12, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203358, 5106, 1018, 34, 433, "Input"],
Cell[204379, 5142, 692, 14, 256, "Output"]
}, Open  ]],
Cell[205086, 5159, 976, 29, 144, "Input"],
Cell[CellGroupData[{
Cell[206087, 5192, 2812, 88, 261, "Input"],
Cell[208902, 5282, 3959, 63, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212898, 5350, 4390, 107, 261, "Input"],
Cell[217291, 5459, 3507, 65, 141, "Output"]
}, Open  ]],
Cell[220813, 5527, 2293, 49, 144, "Input"],
Cell[223109, 5578, 27627, 618, 3402, "Input"],
Cell[250739, 6198, 48067, 1064, 5020, "Input"],
Cell[298809, 7264, 5208, 120, 494, "Input"],
Cell[CellGroupData[{
Cell[304042, 7388, 357, 7, 43, "Input"],
Cell[304402, 7397, 3521, 85, 143, "Output"]
}, Open  ]],
Cell[307938, 7485, 1409, 30, 94, "Input"],
Cell[309350, 7517, 955, 22, 69, "Input"],
Cell[310308, 7541, 479, 13, 94, "Input"],
Cell[310790, 7556, 435, 8, 43, "Input"],
Cell[CellGroupData[{
Cell[311250, 7568, 8548, 209, 603, "Input"],
Cell[319801, 7779, 569, 10, 43, "Output"],
Cell[320373, 7791, 572, 10, 43, "Output"]
}, Open  ]],
Cell[320960, 7804, 1592, 41, 119, "Input"],
Cell[CellGroupData[{
Cell[322577, 7849, 300, 7, 43, "Input"],
Cell[322880, 7858, 3557, 86, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326474, 7949, 1637, 53, 143, "Input"],
Cell[328114, 8004, 205, 3, 43, "Output"],
Cell[328322, 8009, 204, 3, 43, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

